The Bell Experiment, Monadically

Bell's theorem says that no classical model satisfying certain independence assumptions can reproduce the correlations that quantum mechanics predicts and experiments observe. In this paper we write the two-party Bell experiment as a small Haskell program, and find those assumptions in its structure: in what each part of the program can see, and in how the parts are composed. The boxes of the two parties compute in one monad, and the experiment that schedules and repeats their trials computes in another; a \emph{membrane} runs the first inside the second. A run keeps the record of its trials, and both of its verdicts, the CHSH value and whether the boxes signal, are read off one table: the empirical model of that run. In this setting, a model is classical when it has three properties. It is \emph{blind}: the hidden strategy of the boxes is drawn without seeing the measurement settings. It is \emph{local}: given that strategy, neither box's outcome depends on the other party's setting. It is \emph{factored}: given the strategy and the settings, the two outcomes are independent. Together, they give the classical bound of $2$. We give them up one at a time and run what results. Without blindness, we get experimental loopholes and superdeterminism. Without factoring, we get quantum boxes, which reach $2\sqrt2$, and the hypothetical PR boxes, which reach $4$, both without signaling. Without locality, we get boxes that rewrite a shared hidden state; whether they signal depends on how that state is sampled. We also compare two ways to check no-signaling: reading it off the run's own table, and estimating it in separate experiments at fixed settings.

==> anc/README.md <==
# The Bell Experiment, Monadically: the code

Chenchao Ding and Amr Sabry, Indiana University

These are the ancillary files of the paper: the Haskell package that it quotes, with its test suite, and the program that writes every number, table and printed report of a run in the paper.

| Path | What it is |
|---|---|
| `bell-fp-revised6.cabal` | The package: a library, two programs and a test suite. |
| `src/CHSH/` | The library. `Experiment` (the two layers, a trial, a run and its table), `NoSignaling` (both verdicts of a run, read off its table) and `Util` are the framework; the other modules are the models of the paper. |
| `app/Main.hs` | Runs every model once, and prints the table and both verdicts of each run. |
| `test/Spec.hs` | The test suite (HUnit). |
| `demo/` | The sampler code of an earlier version (`Old.hs`), which the test suite and the program `bell-fp-revised6-compare` run against this package's, run for run. |
| `paper/gen/` | The program that writes the paper's data. It stops, writing nothing, if a claim of the text about the runs does not hold. |

Build and run, with GHC 9.4 and cabal (tested with GHC 9.4.8 and cabal 3.12):

    cabal run bell-fp-revised6        # every model once: one table, both verdicts
    cabal test                        # the test suite
    cd paper/gen
    cabal run bell-fp-revised6-paper-data -- OUT    # the paper's data, into OUT

The listings of the paper quote `src/CHSH/*.hs` and `paper/gen/Examples.hs` by line number. The TeX source of the paper quotes copies of them without their comments, in `src-ascii/`, with the same line numbers.

Runs in `IO` fix the global generator first, each with a seed of its own, so every number is reproducible. `paper/gen/cabal.project` pins the versions that wrote the paper's data, `random` 1.3.1 on `splitmix` 0.1.2; another version may draw differently from the same seed.


==> anc/app/Main.hs <==
module Main (main) where

import CHSH.Clocked (runTrialClockLoose, runTrialClockTight)
import CHSH.Experiment
import CHSH.Identity (liftIdentity)
import CHSH.BellTable (runTrialBellHiddenState)
import CHSH.LHV (biasPlus2Blocks, biasPlus2Loophole, fresh, minus2, plus2, runTrialLHV, uniformAll, uniformBlocks, uniformIO)
import CHSH.NoSignaling
import CHSH.PR (runTrialPR)
import CHSH.PRState (runTrialPRHiddenState)
import CHSH.Quantum (entangled, runTrialQuantum, runTrialSource)
import CHSH.Shared (runTrialState)
import CHSH.Superdet (cheatLam, cheatNS, legalAllPlus, peek, reportSuperdet)

import Control.Monad (forM_, unless)
import Data.Functor.Identity (runIdentity)
import Data.List (intercalate)
import Text.Printf (printf)

------------------------------------------------------------
-- Every model of the paper, run once. The CHSH value and the
-- no-signaling verdict both come from that one run. For every run
-- that signals, its table follows, so that the reader can see which
-- marginal moved.

-- Trials per run: 20000 per context under the fixed schedule, as
-- many as the separate check of the original used.
n :: Int
n = 80000

data Run = Run
  { model    :: String
  , sampler  :: String
  , schedule :: String
  , runIt    :: IO Report
  }

-- runs in Identity are exact; runs in IO fix the generator first
exact :: Report -> IO Report
exact = pure

runs :: [Run]
runs =
  [ Run "Pure boxes" "" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule liftIdentity)))
  , Run "Pure boxes" "" "random"
        (seeded 0 (chshReport n randomScheduleIO liftIdentity))
  , Run "Local hidden variables" "plus2" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule (runTrialLHV plus2))))
  , Run "Local hidden variables" "minus2" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule (runTrialLHV minus2))))
  , Run "Local hidden variables" "uniformAll" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule (runTrialLHV uniformAll))))
  , Run "Local hidden variables" "uniformAll" "random"
        (seeded 1 (chshReport n randomScheduleIO (runTrialLHV uniformAll)))
  , Run "Local hidden variables" "biasPlus2Loophole 7 8" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule (runTrialLHV (biasPlus2Loophole 7 8)))))
  , Run "Local hidden variables" "biasPlus2Blocks 7 8" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule (runTrialLHV (biasPlus2Blocks 7 8)))))
  , Run "Clocked, clock visible" "" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule runTrialClockLoose)))
  , Run "Clocked, clock visible" "" "random"
        (seeded 2 (chshReport n randomScheduleIO runTrialClockLoose))
  , Run "Clocked, clock hidden" "" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule runTrialClockTight)))
  , Run "Clocked, clock hidden" "" "random"
        (seeded 3 (chshReport n randomScheduleIO runTrialClockTight))
  , Run "Superdeterminism" "cheatLam" "fixed"
        (exact (runIdentity (reportSuperdet n fixedSchedule cheatLam)))
  , Run "Superdeterminism" "cheatLam" "random"
        (seeded 4 (reportSuperdet n randomScheduleIO cheatLam))
  , Run "Superdeterminism" "legalAllPlus" "fixed"
        (exact (runIdentity (reportSuperdet n fixedSchedule legalAllPlus)))
  , Run "Superdeterminism" "cheatNS" "random"
        (seeded 10 (reportSuperdet n randomScheduleIO cheatNS))
  , Run "Shared state" "" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule runTrialState)))
  , Run "Quantum" "" "fixed"
        (seeded 5 (chshReport n fixedSchedule runTrialQuantum))
  , Run "Quantum" "" "random"
        (seeded 6 (chshReport n randomScheduleIO runTrialQuantum))
  , Run "Quantum, theta = pi/8" "" "fixed"
        (seeded 14 (chshReport n fixedSchedule (runTrialSource (entangled (pi / 8)))))
  , Run "PR box" "" "fixed"
        (seeded 7 (chshReport n fixedSchedule runTrialPR))
  , Run "PR box" "" "random"
        (seeded 8 (chshReport n randomScheduleIO runTrialPR))
  , Run "PR hidden state" "uniformAll" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule (runTrialPRHiddenState uniformAll))))
  , Run "PR hidden state" "uniformAll" "random"
        (seeded 11 (chshReport n randomScheduleIO (runTrialPRHiddenState uniformAll)))
  , Run "PR hidden state" "plus2" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule (runTrialPRHiddenState plus2))))
    -- the Bell table (CHSH 2.5) from a hidden state: exact when every
    -- context meets every strategy; the cycling sampler under the
    -- fixed schedule turns it into the PR box
  , Run "Bell table, hidden state" "uniformBlocks" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule (runTrialBellHiddenState uniformBlocks))))
  , Run "Bell table, hidden state" "uniformAll" "random"
        (seeded 15 (chshReport n randomScheduleIO (runTrialBellHiddenState uniformAll)))
  , Run "Bell table, hidden state" "uniformAll" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule (runTrialBellHiddenState uniformAll))))
    -- samplers of the legal type, and the step they share with the
    -- schedule: peek runs the schedule itself and hands the settings
    -- to cheatLam; fresh cannot read the step
  , Run "LHV, sampler peeks" "peek fixed cheatLam" "fixed"
        (exact (runIdentity (chshReport n fixedSchedule (runTrialLHV (peek fixedSchedule cheatLam)))))
  , Run "LHV, sampler peeks" "peek random cheatLam" "random"
        (seeded 4 (chshReport n randomScheduleIO (runTrialLHV (peek randomScheduleIO cheatLam))))
  , Run "Local hidden variables" "fresh uniformIO" "fixed"
        (seeded 13 (chshReport n fixedSchedule (runTrialLHV (fresh uniformIO))))
  ]

------------------------------------------------------------

verdict :: Report -> String
verdict r
  | noSignalingIn r = "✓"
  | otherwise       = "✗ " ++ intercalate ", " (signaling r)

title :: Run -> String
title r = intercalate ", " (filter (not . null) [model r, sampler r, schedule r ++ " schedule"])

main :: IO ()
main = do
  rows <- mapM (\r -> (,) r <$> runIt r) runs

  putStrLn ""
  putStrLn ("CHSH values and no-signaling, one run of " ++ show n ++ " trials each")
  putStrLn (replicate 86 '-')
  printf "%-24s %-22s %-9s %8s   %s\n" "Model" "Sampler" "Schedule" "CHSH" "No-signaling, this run"
  putStrLn (replicate 86 '-')
  forM_ rows $ \(r, rep) ->
    printf "%-24s %-22s %-9s %8.3f   %s\n"
      (model r) (sampler r) (schedule r) (chshValue rep) (verdict rep)

  putStrLn ""
  putStrLn "The tables of the runs that signal"
  putStrLn (replicate 86 '-')
  forM_ rows $ \(r, rep) ->
    unless (noSignalingIn rep) $ do
      putStrLn ""
      putStrLn (title r)
      putStr (renderTable (table rep))
      putStr (renderComparisons (table rep))


==> anc/bell-fp-revised6.cabal <==
cabal-version: 3.0

name:           bell-fp-revised6
version:        0.1.0.0
synopsis:       The Bell experiment, monadically: quantum boxes as state vectors
description:
  Revision 6 of the ICFP'26 submission (paper 77) polishes the paper;
  its code is revision 5's, apart from the package name, the type
  Settings, renamed Context, and the boxes with a hidden state, whose
  local methods now rewrite the hidden variable while jointAB keeps its
  default. That is the code of revision 4, in which a run keeps its
  record and both verdicts are read off its table, the sampler is an
  instruction of the experiment monad and every model runs through one
  trial, with one change. The quantum boxes (CHSH.Quantum) are written
  as a quantum computing textbook writes them: a state vector of two
  qubits, projective measurements and the Born rule, in place of
  photons, polarizer angles and Malus's law. The framework is unchanged.
build-type:     Simple
license:        BSD-3-Clause

common shared
  default-language: Haskell2010
  ghc-options: -Wall -Wcompat

library
  import: shared
  exposed-modules:
      CHSH.Util
      CHSH.Experiment
      CHSH.NoSignaling
      CHSH.Explore
      CHSH.Identity
      CHSH.LHV
      CHSH.Shared
      CHSH.Clocked
      CHSH.Superdet
      CHSH.Quantum
      CHSH.PR
      CHSH.PRState
      CHSH.BellTable
      CHSH.Staging
      CHSH.Contextuality
  hs-source-dirs:
      src
  default-extensions:
      GeneralizedNewtypeDeriving
      RankNTypes
      FlexibleInstances
      FlexibleContexts
      DerivingStrategies
  build-depends:
      base >=4.14 && <5
    , mtl
    , random

executable bell-fp-revised6
  import: shared
  main-is: Main.hs
  hs-source-dirs:
      app
  default-extensions:
      RankNTypes
  build-depends:
      base >=4.14 && <5
    , bell-fp-revised6

-- revision 3's sampler code, verbatim, against this library's
executable bell-fp-revised6-compare
  import: shared
  main-is: Compare.hs
  other-modules:
      Old
  hs-source-dirs:
      demo
  default-extensions:
      RankNTypes
  build-depends:
      base >=4.14 && <5
    , filepath
    , mtl
    , random
    , bell-fp-revised6

test-suite bell-fp-revised6-test
  import: shared
  type: exitcode-stdio-1.0
  main-is: Spec.hs
  other-modules:
      Old
  hs-source-dirs:
      test
      demo
  default-extensions:
      RankNTypes
  build-depends:
      base >=4.14 && <5
    , mtl
    , random
    , bell-fp-revised6
    , HUnit


==> anc/demo/Compare.hs <==
module Main (main) where

-- This package's sampler and trial code (revision 4's, unchanged in
-- revision 5) against revision 3's, run for run, and the runs that show
-- what the shared step lets a sampler do.
--
--   cabal run bell-fp-revised6-compare                  print both tables
--   cabal run bell-fp-revised6-compare -- --latex DIR   also write them as
--                                                       LaTeX rows for the slides
--
-- Every model of the paper is run twice, through revision 3's sampler
-- code (demo/Old.hs) and through this package's, from the same seed.
-- The program stops if any two tables differ. What is compared is the
-- code that draws strategies and runs trials: both sides use this
-- package's trial models. (The quantum and PR models themselves have
-- changed since revision 3, see CHSH.Quantum and CHSH.PR, so their
-- tables are not revision 3's.)

import CHSH.Util
import CHSH.Experiment
import CHSH.NoSignaling
import CHSH.Clocked (runTrialClockLoose, runTrialClockTight)
import CHSH.Identity (liftIdentity)
import CHSH.LHV
import CHSH.PR (runTrialPR)
import CHSH.PRState (runTrialPRHiddenState)
import CHSH.Quantum (runTrialQuantum)
import CHSH.Shared (runTrialState)
import CHSH.Superdet
import Old

import Control.Monad (forM, forM_, unless)
import Data.Functor.Identity (Identity, runIdentity)
import Data.List (intercalate)
import System.Environment (getArgs)
import System.Exit (exitFailure)
import System.FilePath ((</>))
import Text.Printf (printf)

n :: Int
n = 80000

data Row = Row
  { model    :: String
  , sampler  :: String       -- as LaTeX, empty for none
  , schedule :: String
  , oldRun   :: IO Report    -- revision 3's code
  , newRun   :: IO Report    -- this package's
  }

exact :: Report -> IO Report
exact = pure

fixedOld, fixedNew :: TrialModel t => RunTrial Identity t -> IO Report
fixedOld m = exact (runIdentity (report n (oldTrial fixedSchedule m)))
fixedNew m = exact (runIdentity (chshReport n fixedSchedule m))

randomOld, randomNew :: TrialModel t => Int -> RunTrial IO t -> IO Report
randomOld s m = seeded s (report n (oldTrial randomScheduleIO m))
randomNew s m = seeded s (chshReport n randomScheduleIO m)

tt :: String -> String
tt s = "\\texttt{" ++ s ++ "}"

-- every model of the paper, as app/Main.hs runs it
models :: [Row]
models =
  [ Row "Pure boxes" "" "fixed" (fixedOld liftIdentity) (fixedNew liftIdentity)
  , Row "Pure boxes" "" "random" (randomOld 0 liftIdentity) (randomNew 0 liftIdentity)
  , Row "Local hidden variables" (tt "plus2") "fixed"
      (fixedOld (oldRunTrialLHV oldPlus2)) (fixedNew (runTrialLHV plus2))
  , Row "Local hidden variables" (tt "minus2") "fixed"
      (fixedOld (oldRunTrialLHV oldMinus2)) (fixedNew (runTrialLHV minus2))
  , Row "Local hidden variables" (tt "uniformAll") "fixed"
      (fixedOld (oldRunTrialLHV oldUniformAll)) (fixedNew (runTrialLHV uniformAll))
  , Row "Local hidden variables" (tt "uniformAll") "random"
      (randomOld 1 (oldRunTrialLHV oldUniformAll)) (randomNew 1 (runTrialLHV uniformAll))
  , Row "Local hidden variables" (tt "biasPlus2Loophole 7 8") "fixed"
      (fixedOld (oldRunTrialLHV (oldBiasPlus2Loophole 7 8)))
      (fixedNew (runTrialLHV (biasPlus2Loophole 7 8)))
  , Row "Local hidden variables" (tt "biasPlus2Blocks 7 8") "fixed"
      (fixedOld (oldRunTrialLHV (oldBiasPlus2Blocks 7 8)))
      (fixedNew (runTrialLHV (biasPlus2Blocks 7 8)))
  , Row "Clocked boxes, clock visible" "" "fixed"
      (fixedOld runTrialClockLoose) (fixedNew runTrialClockLoose)
  , Row "Clocked boxes, clock visible" "" "random"
      (randomOld 2 runTrialClockLoose) (randomNew 2 runTrialClockLoose)
  , Row "Clocked boxes, clock hidden" "" "fixed"
      (fixedOld runTrialClockTight) (fixedNew runTrialClockTight)
  , Row "Clocked boxes, clock hidden" "" "random"
      (randomOld 3 runTrialClockTight) (randomNew 3 runTrialClockTight)
  , Row "Superdeterminism" (tt "cheatLam") "fixed"
      (exact (runIdentity (report n (oldTrialSuperdet fixedSchedule oldCheatLam))))
      (exact (runIdentity (reportSuperdet n fixedSchedule cheatLam)))
  , Row "Superdeterminism" (tt "cheatLam") "random"
      (seeded 4 (report n (oldTrialSuperdet randomScheduleIO oldCheatLam)))
      (seeded 4 (reportSuperdet n randomScheduleIO cheatLam))
  , Row "Superdeterminism" (tt "legalAllPlus") "fixed"
      (exact (runIdentity (report n (oldTrialSuperdet fixedSchedule oldLegalAllPlus))))
      (exact (runIdentity (reportSuperdet n fixedSchedule legalAllPlus)))
  , Row "Superdeterminism" (tt "cheatNS") "random"
      (seeded 10 (report n (oldTrialSuperdet randomScheduleIO oldCheatNS)))
      (seeded 10 (reportSuperdet n randomScheduleIO cheatNS))
  , Row "Shared state" "" "fixed" (fixedOld runTrialState) (fixedNew runTrialState)
  , Row "Quantum" "" "fixed"
      (seeded 5 (report n (oldTrial fixedSchedule runTrialQuantum)))
      (seeded 5 (chshReport n fixedSchedule runTrialQuantum))
  , Row "Quantum" "" "random" (randomOld 6 runTrialQuantum) (randomNew 6 runTrialQuantum)
  , Row "PR box" "" "fixed"
      (seeded 7 (report n (oldTrial fixedSchedule runTrialPR)))
      (seeded 7 (chshReport n fixedSchedule runTrialPR))
  , Row "PR box" "" "random" (randomOld 8 runTrialPR) (randomNew 8 runTrialPR)
  , Row "PR hidden state" (tt "uniformAll") "fixed"
      (fixedOld (oldRunTrialPRHiddenState oldUniformAll))
      (fixedNew (runTrialPRHiddenState uniformAll))
  , Row "PR hidden state" (tt "uniformAll") "random"
      (randomOld 11 (oldRunTrialPRHiddenState oldUniformAll))
      (randomNew 11 (runTrialPRHiddenState uniformAll))
  , Row "PR hidden state" (tt "plus2") "fixed"
      (fixedOld (oldRunTrialPRHiddenState oldPlus2))
      (fixedNew (runTrialPRHiddenState plus2))
  ]

-- The runs about the shared step. Each sampler has the legal type
-- Sampler e. For the two peek rows, the "old" run is the
-- submission's superdeterministic membrane, runTrialSuperdet sched
-- cheatLam, which must give the same table.
stepRows :: [Row]
stepRows =
  [ Row "" (tt "uniformAll") "fixed"
      (fixedOld (oldRunTrialLHV oldUniformAll)) (fixedNew (runTrialLHV uniformAll))
  , Row "" (tt "biasPlus2Loophole 7 8") "fixed"
      (fixedOld (oldRunTrialLHV (oldBiasPlus2Loophole 7 8)))
      (fixedNew (runTrialLHV (biasPlus2Loophole 7 8)))
  , Row "" (tt "peek fixedSchedule cheatLam") "fixed"
      (fixedNew (oldRunTrialSuperdet fixedSchedule oldCheatLam))
      (fixedNew (runTrialLHV (peek fixedSchedule cheatLam)))
  , Row "" (tt "peek randomScheduleIO cheatLam") "random"
      (randomNew 4 (oldRunTrialSuperdet randomScheduleIO oldCheatLam))
      (randomNew 4 (runTrialLHV (peek randomScheduleIO cheatLam)))
  , Row "" (tt "uniformAll") "random"
      (randomOld 1 (oldRunTrialLHV oldUniformAll)) (randomNew 1 (runTrialLHV uniformAll))
  , Row "" (tt "fresh uniformIO") "fixed"
      (seeded 13 (chshReport n fixedSchedule (runTrialLHV (fresh uniformIO))))
      (seeded 13 (chshReport n fixedSchedule (runTrialLHV (fresh uniformIO))))
  ]

-- The submission computed the CHSH value of superdeterminism with
-- chshSuperdet: the signed scores of all trials, averaged, times 4.
-- Its trials are those of revision 3's trialSuperdet, in the same
-- order of draws.
submittedChshSuperdet :: [Record] -> Double
submittedChshSuperdet rs = 4 * fromIntegral (sum (map score rs)) / fromIntegral (length rs)
  where
    score (Record a b x y) = case (a, b) of
      (A1, B1) -> negate (trialValue (x, y))
      _        -> trialValue (x, y)

------------------------------------------------------------

verdict :: Report -> String
verdict r
  | noSignalingIn r = "ok"
  | otherwise       = "violated: " ++ intercalate ", " (signaling r)

verdictTex :: Report -> String
verdictTex r
  | noSignalingIn r = "\\yes"
  | otherwise       = "\\no\\ " ++ intercalate ", " (signaling r)

sameTable :: Report -> Report -> Bool
sameTable r r' = table r == table r' && signaling r == signaling r'

plain :: String -> String
plain = filter (`notElem` "{}") . strip
  where strip ('\\':'t':'e':'x':'t':'t':'t':rest) = strip rest
        strip (c:rest) = c : strip rest
        strip [] = []

runRows :: String -> [Row] -> IO [(Row, Report)]
runRows what rows = forM rows $ \r -> do
  old <- oldRun r
  new <- newRun r
  unless (sameTable old new) $ do
    putStrLn (what ++ ": the two versions differ on "
              ++ intercalate ", " [model r, plain (sampler r), schedule r])
    exitFailure
  pure (r, new)

texRow :: Bool -> (Row, Report) -> String
texRow withModel (r, rep) =
  intercalate " & "
    ([ model r | withModel ] ++
     [ if null (sampler r) then "--" else sampler r
     , schedule r
     , printf "%.3f" (chshValue rep)
     , verdictTex rep ])
  ++ " \\\\"

main :: IO ()
main = do
  args <- getArgs
  ms <- runRows "every model" models
  ss <- runRows "the shared step" stepRows
  let subFixed = submittedChshSuperdet
                   (runIdentity (experiment n (oldTrialSuperdet fixedSchedule oldCheatLam)))
  subRandom <- submittedChshSuperdet
                 <$> seeded 4 (experiment n (oldTrialSuperdet randomScheduleIO oldCheatLam))

  printf "Every model of the paper, %d trials per run: this package's trial and sampler code gives the same table as revision 3's\n" n
  putStrLn (replicate 92 '-')
  forM_ ms $ \(r, rep) ->
    printf "%-29s %-30s %-7s %7.3f   %s\n"
      (model r) (plain (sampler r)) (schedule r) (chshValue rep) (verdict rep)
  putStrLn ""
  putStrLn "Samplers of the legal type, and the step they share with the schedule"
  putStrLn (replicate 92 '-')
  forM_ ss $ \(r, rep) ->
    printf "%-38s %-7s %7.3f   %s\n"
      (plain (sampler r)) (schedule r) (chshValue rep) (verdict rep)

  case args of
    ["--latex", dir] -> do
      -- the runs whose code changed: those with a sampler
      writeFile (dir </> "revised6-models.tex") $ unlines
        [ texRow True row | row@(r, _) <- ms, not (null (sampler r)) ]
      writeFile (dir </> "revised6-step.tex") $ unlines (map (texRow False) ss)
      let withSampler = length [ () | (r, _) <- ms, not (null (sampler r)) ]
          value rows m smp sch = head
            [ printf "%.3f" (chshValue rep) :: String
            | (r, rep) <- rows, model r == m, plain (sampler r) == smp, schedule r == sch ]
          macro name v = "\\newcommand{\\" ++ name ++ "}{" ++ v ++ "}"
      writeFile (dir </> "revised6-values.tex") $ unlines
        [ macro "nTrials" (show n)
        , macro "nModels" (show (length ms))
        , macro "nSamplerRuns" (show withSampler)
        , macro "nOtherRuns" (show (length ms - withSampler))
        , macro "chshSuperdetFixed" (value ms "Superdeterminism" "cheatLam" "fixed")
        , macro "chshSuperdetRandom" (value ms "Superdeterminism" "cheatLam" "random")
        , macro "chshPeekFixed" (value ss "" "peek fixedSchedule cheatLam" "fixed")
        , macro "chshPeekRandom" (value ss "" "peek randomScheduleIO cheatLam" "random")
        , macro "chshFresh" (value ss "" "fresh uniformIO" "fixed")
        , macro "chshCyclingFixed" (value ss "" "uniformAll" "fixed")
        , macro "chshSubmittedFixed" (printf "%.3f" subFixed)
        , macro "chshSubmittedRandom" (printf "%.3f" subRandom) ]
      putStrLn ("\nwrote revised6-models.tex, revised6-step.tex, revised6-values.tex to " ++ dir)
    [] -> pure ()
    _  -> do
      putStrLn "usage: bell-fp-revised6-compare [--latex DIR]"
      exitFailure


==> anc/demo/Old.hs <==
module Old where

-- The sampler code of revision 3, which is that of the submission,
-- copied verbatim but for the prefix "old" on each name, so that it
-- can run next to this package's. Sources:
--
--   type Sampler, the samplers, runTrialLHV   revised3/src/CHSH/LHV.hs
--   runTrialPRHiddenState                     revised3/src/CHSH/PRState.hs
--   type BadSampler, cheatLam, legalAllPlus,
--     cheatNS, trialSuperdet                  revised3/src/CHSH/Superdet.hs
--   trial                                     revised3/src/CHSH/Experiment.hs
--   runTrialSuperdet                          src/CHSH/Superdet.hs of the
--                                             submission (commit 0bba4ae),
--                                             lines 62-67
--
-- Everything else (Lambda, LHV, the schedules, Record, report) is
-- this package's, unchanged from revision 3.

import CHSH.Util
import CHSH.Experiment
import CHSH.LHV (Lambda(..), LHV(..), allLambdas, lambdaAllPlus, lambdaAntiAll)
import CHSH.PRState (PRHiddenState(..))

import Control.Monad.Reader
import Control.Monad.State
import System.Random (randomRIO)

------------------------------------------------------------
-- revision 3: the trial took a RunTrial

oldTrial :: (Monad e, TrialModel t) => Scheduler e -> RunTrial e t -> Exp e Record
oldTrial sched runTrial = do
  (a, b) <- sched
  (x, y) <- runTrial (jointAB a b)
  pure (Record a b x y)

------------------------------------------------------------
-- revision 3 and the submission: the sampler took the step

type OldSampler e = Int -> e Lambda

oldPlus2, oldMinus2, oldUniformAll, oldAltExtrema :: Applicative e => OldSampler e
oldPlus2      = oldConstLam lambdaAllPlus
oldMinus2     = oldConstLam lambdaAntiAll
oldUniformAll = uniformCycle allLambdas
oldAltExtrema =
  \i -> if even i then pure lambdaAllPlus else pure lambdaAntiAll

oldConstLam :: Applicative e => Lambda -> OldSampler e
oldConstLam lam _ = pure lam

oldBiasPlus2Loophole, oldBiasPlus2Blocks :: Applicative e =>
  Int -> Int -> OldSampler e
oldBiasPlus2Loophole = \k m ->
  \i -> if (i `mod` m) < k then pure lambdaAllPlus else pure lambdaAntiAll
oldBiasPlus2Blocks = \k m ->
  \i -> let blk = i `div` 4
        in pure $ if (blk `mod` m) < k then lambdaAllPlus else lambdaAntiAll

oldBiasedPlus2IO :: Double -> OldSampler IO
oldBiasedPlus2IO p _ = do
  u <- randomRIO (0.0, 1.0)
  pure $ if u < p then lambdaAllPlus else lambdaAntiAll

oldRunTrialLHV :: Monad e => OldSampler e -> RunTrial e LHV
oldRunTrialLHV sampleLam (LHV r) =
  ReaderT $ \i -> do
    lam <- sampleLam i
    pure (runReader r lam)

oldRunTrialPRHiddenState :: Monad e => OldSampler e -> RunTrial e PRHiddenState
oldRunTrialPRHiddenState sampleLam (PRHiddenState s) =
  ReaderT $ \i -> do
    lam <- sampleLam i
    pure $ evalState s lam

------------------------------------------------------------
-- revision 3 and the submission: the bad sampler took the step and
-- the settings

type OldBadSampler e = Int -> (ASetting, BSetting) -> e Lambda

oldCheatLam :: Applicative e => OldBadSampler e
oldCheatLam _ (a,b) =
  pure $ case (a,b) of
    (A1,B1) -> Lambda Plus Plus Plus Minus
    _       -> Lambda Plus Plus Plus Plus

oldLegalAllPlus :: Applicative e => OldBadSampler e
oldLegalAllPlus _ _ = pure (Lambda Plus Plus Plus Plus)

oldCheatNS :: OldBadSampler IO
oldCheatNS _ (a, b) = do
  r <- randomOutcome
  let y = if a == A1 && b == B1 then flipOutcome r else r
  pure (Lambda r r y y)

-- revision 3: superdeterminism had a trial of its own
oldTrialSuperdet :: Monad e => Scheduler e -> OldBadSampler e -> Exp e Record
oldTrialSuperdet sched badLam = do
  (a, b) <- sched
  lam    <- ReaderT (\i -> badLam i (a, b))
  let (x, y) = runReader (unLHV (jointAB a b)) lam
  pure (Record a b x y)

-- the submission: a membrane that re-ran the schedule
oldRunTrialSuperdet :: Monad e => Scheduler e -> OldBadSampler e -> RunTrial e LHV
oldRunTrialSuperdet sched badLam (LHV r) =
  ReaderT $ \i -> do
    (a,b) <- runReaderT sched i
    lam   <- badLam i (a,b)
    pure (runReader r lam)


==> anc/paper/gen/Check.hs <==
-- The separate check of the submission (Separate.hs), run the way the
-- submission ran it, keeping the two frequencies that each of its four
-- conditions compares.
module Check (Sep (..), separate, nSep, eps) where

import CHSH.Experiment (RunTrial, TrialModel)
import CHSH.Util
import Separate (checkNoSignalA, checkNoSignalB)

-- trials per context, and the tolerance: the values with which the
-- submission called noSignalingReport
nSep :: Int
nSep = 20000

eps :: Double
eps = 0.02

-- the verdict, and for each condition the two frequencies it compares
data Sep = Sep
  { sepOk   :: Bool
  , sepRows :: [(String, (Double, Double))]
  }

separate :: (Monad e, TrialModel t) => RunTrial e t -> e Sep
separate m = do
  (okA0, pa0) <- checkNoSignalA nSep eps m A0
  (okA1, pa1) <- checkNoSignalA nSep eps m A1
  (okB0, pb0) <- checkNoSignalB nSep eps m B0
  (okB1, pb1) <- checkNoSignalB nSep eps m B1
  pure (Sep (and [okA0, okA1, okB0, okB1])
            [ ("Alice at A0", pa0), ("Alice at A1", pa1)
            , ("Bob at B0", pb0), ("Bob at B1", pb1) ])


==> anc/paper/gen/Examples.hs <==
-- The paper's own examples, compiled against the package. The paper
-- quotes them by line number, and PaperData.hs checks what the paper
-- says about them.
module Examples where

import CHSH.Experiment
import CHSH.LHV (LHV (..), Lambda, Sampler)
import CHSH.Superdet (BadSampler)

import Control.Applicative (liftA2)
import Control.Monad.Reader (runReader)

------------------------------------------------------------
-- The settings and the strategy of one step, drawn together.

-- The sampler cannot see the settings: applicative composition.
independent :: Monad e => Scheduler e -> Sampler e -> Exp e (Context, Lambda)
independent sched samp = liftA2 (,) sched samp

-- The sampler sees them: a bind. This is superdeterminism.
dependent :: Monad e => Scheduler e -> BadSampler e -> Exp e (Context, Lambda)
dependent sched bad = sched >>= \s -> (,) s <$> bad s

------------------------------------------------------------
-- A trial of the local boxes, given the draw: they answer from λ.
-- With 'independent', it is the trial of an LHV model; with
-- 'dependent', that of a superdeterministic one (PaperData.hs checks
-- both against the package's trial).

trialFrom :: Monad e => Exp e (Context, Lambda) -> Exp e Record
trialFrom draw = do
  ((a, b), lam) <- draw
  let (x, y) = runReader (unLHV (jointAB a b)) lam
  pure (Record a b x y)


==> anc/paper/gen/Explored.hs <==
-- The CHSH values that Section 2 of the paper computes directly:
-- chshId (the all-plus boxes in Identity) and chshST (the shared
-- location). CHSH.Explore's instance TrialModel Identity must not meet
-- the one of CHSH.Identity, so only these two numbers leave the module
-- (see PureBoxes.hs).
module Explored (chshIdValue, chshSTValue) where

import CHSH.Explore (chshId, chshST)

chshIdValue, chshSTValue :: Int
chshIdValue = chshId
chshSTValue = chshST


==> anc/paper/gen/PaperData.hs <==
module Main (main) where

-- The data of paper-revised6.tex: every number, table and printed
-- report in the paper comes from a run of the package here.
--
--   cabal run -v0 bell-fp-revised6-paper-data -- DIR
--
-- writes into DIR
--   values.tex      \setval{KEY}{VALUE} for every number the text quotes
--   runs.tex        the rows of the table of every run, with both verdicts
--   table-RUN.tex   the empirical model of one run, one row per context
--   report-RUN.txt  the report of that run, as printReport prints it
--
-- The runs are those of app/Main.hs, with the same seeds. For every run
-- whose membrane ignores the settings, the program also runs the
-- separate check of the submission (Separate.hs, via Check.hs) on the
-- same membrane. It stops, writing nothing, if something the paper says
-- about the data does not hold.

import CHSH.Util
import CHSH.Experiment
import CHSH.NoSignaling
import CHSH.BellTable (runTrialBellHiddenState)
import CHSH.Clocked (runTrialClockLoose, runTrialClockTight)
import CHSH.LHV
import CHSH.PR (prConstraint, runTrialPR, suchThat)
import CHSH.PRState (runTrialPRHiddenState)
import CHSH.Quantum ((><), Matrix, Source, add, collapse, correlation, entangled,
                     maximallyEntangled, measA, measB, observableA, observableB, pauliX, pauliZ,
                     probability, projector, runTrialQuantum, runTrialSource, scale)
import CHSH.Shared (runTrialState)
import CHSH.Staging (runTrialCollapsing, runTrialReadOnlyBell, runTrialReadOnlyPR)
import CHSH.Superdet
import Check
import Examples
import Explored
import PureBoxes

import Control.Monad (forM, forM_, unless)
import Control.Monad.Reader (runReaderT)
import Data.Functor.Identity (Identity, runIdentity)
import Data.IORef (IORef, modifyIORef, newIORef, readIORef)
import Data.List (intercalate)
import System.Directory (createDirectoryIfMissing)
import System.Environment (getArgs)
import System.Exit (exitFailure)
import System.FilePath ((</>))
import System.IO (hPutStrLn, stderr)
import Text.Printf (printf)

-- trials per run, as in app/Main.hs
n :: Int
n = 80000

-- the exact CHSH value of a state, from its correlations
exactCHSH :: Source -> Double
exactCHSH psi = chshOf (correlation psi)

-- the partially entangled pair of the paper's runs, theta = pi/8
partial :: Source
partial = entangled (pi / 8)

-- states on which the claims about the quantum boxes are checked; every
-- outcome has a positive probability in each
quantumStates :: [Source]
quantumStates = [maximallyEntangled, partial, entangled 0.3, entangled 1.1]

-- the joint probability of (x, y) when Alice's box measures first, and
-- when Bob's does, as the quantum boxes compute it; and the formula that
-- the paper gives for both, <psi| P (x) Q |psi>
aliceFirst, bobFirst, onThePair :: Source -> ASetting -> BSetting -> Outcome -> Outcome -> Double
aliceFirst psi a b x y =
  probability (measA a x) psi * probability (measB b y) (collapse (measA a x) psi)
bobFirst psi a b x y =
  probability (measB b y) psi * probability (measA a x) (collapse (measB b y) psi)
onThePair psi a b x y =
  probability (projector (observableA a) x >< projector (observableB b) y) psi

-- Alice's frequency of Plus when the PR constraint keeps pairs of coins
-- biased to 3/4
-- A trial with Bob's box first (Section 9). For the boxes with a hidden
-- state, whose joint response is the default, it runs the two local
-- responses in the other order.
trialBobFirst :: (Monad e, TrialModel t) => Scheduler e -> RunTrial e t -> Exp e Record
trialBobFirst sched runTrial = do
  (a, b) <- sched
  (x, y) <- runTrial (do { y' <- localB b; x' <- localA a; pure (x', y') })
  pure (Record a b x y)

-- The PR box with Bob's coin drawn first.
prBobFirst :: Scheduler IO -> Exp IO Record
prBobFirst sched = do
  (a, b) <- sched
  (x, y) <- runTrialPR (do { y' <- localB b; x' <- localA a; pure (x', y') } `suchThat` prConstraint a b)
  pure (Record a b x y)

plusOnBiasedCoins :: ASetting -> BSetting -> Double
plusOnBiasedCoins a b = sum [ w | (x, w) <- kept, x == Plus ] / sum (map snd kept)
  where
    kept = [ (x, weight x * weight y) | (x, y) <- outcomePairs, prConstraint a b (x, y) ]
    weight o = if o == Plus then 0.75 else 0.25

-- the angle above which cos t |00> + sin t |11> exceeds the classical
-- bound with the paper's observables: sqrt 2 (1 + sin 2t) = 2
thetaClassical :: Double
thetaClassical = asin (sqrt 2 - 1) / 2

------------------------------------------------------------
-- The runs

data Run = Run
  { key      :: String          -- the name the paper uses for the run
  , model    :: String
  , sampler  :: String          -- the code, empty for none
  , schedule :: String
  , seed     :: Maybe Int       -- the seed of a run in IO; Nothing for a run in Identity
  , runIt    :: IO Report
  , sepIt    :: Maybe (IO Sep)  -- Nothing: the membrane sees the settings
  }

-- A run in Identity draws nothing at random, and is exact.
exact :: String -> String -> String -> String -> Report -> Maybe (IO Sep) -> Run
exact k m s sc rep = Run k m s sc Nothing (pure rep)

-- A run in IO starts from the generator of its own seed. The table of
-- every run prints the seed from here, so it is the seed that ran.
fromSeed :: String -> String -> String -> String -> Int -> IO Report -> Maybe (IO Sep) -> Run
fromSeed k m s sc sd act = Run k m s sc (Just sd) (seeded sd act)

fixedRun :: TrialModel t => RunTrial Identity t -> Report
fixedRun m = runIdentity (chshReport n fixedSchedule m)

-- unseeded: fromSeed seeds it
randomRun :: TrialModel t => RunTrial IO t -> IO Report
randomRun m = chshReport n randomScheduleIO m

-- the separate check takes no schedule: in Identity it is exact, and
-- in IO it is seeded once per membrane, whatever the run's schedule
sepId :: TrialModel t => RunTrial Identity t -> Maybe (IO Sep)
sepId m = Just (pure (runIdentity (separate m)))

sepIO :: TrialModel t => Int -> RunTrial IO t -> Maybe (IO Sep)
sepIO s m = Just (seeded s (separate m))

-- every run of app/Main.hs, in the order of the paper, with its seeds
runs :: [Run]
runs =
  [ exact "pure-fixed" "Pure boxes" "" "fixed"
        (pureFixed n) (Just pureSeparate)
  , fromSeed "pure-random" "Pure boxes" "" "random" 0
        (pureRandom n) (Just pureSeparate)
  , exact "shared" "Shared location" "" "fixed"
        (fixedRun runTrialState) (sepId runTrialState)
  , exact "clock-visible-fixed" "Clocked, clock visible" "" "fixed"
        (fixedRun runTrialClockLoose) (sepId runTrialClockLoose)
  , fromSeed "clock-visible-random" "Clocked, clock visible" "" "random" 2
        (randomRun runTrialClockLoose) (sepId runTrialClockLoose)
  , exact "clock-hidden-fixed" "Clocked, clock hidden" "" "fixed"
        (fixedRun runTrialClockTight) (sepId runTrialClockTight)
  , fromSeed "clock-hidden-random" "Clocked, clock hidden" "" "random" 3
        (randomRun runTrialClockTight) (sepId runTrialClockTight)
  , exact "lhv-plus2" "Local hidden variables" "plus2" "fixed"
        (fixedRun (runTrialLHV plus2)) (sepId (runTrialLHV plus2))
  , exact "lhv-minus2" "Local hidden variables" "minus2" "fixed"
        (fixedRun (runTrialLHV minus2)) (sepId (runTrialLHV minus2))
  , exact "lhv-uniform-fixed" "Local hidden variables" "uniformAll" "fixed"
        (fixedRun (runTrialLHV uniformAll)) (sepId (runTrialLHV uniformAll))
  , fromSeed "lhv-uniform-random" "Local hidden variables" "uniformAll" "random" 1
        (randomRun (runTrialLHV uniformAll)) (sepId (runTrialLHV uniformAll))
  , exact "lhv-loophole" "Local hidden variables" "biasPlus2Loophole 7 8" "fixed"
        (fixedRun (runTrialLHV (biasPlus2Loophole 7 8)))
        (sepId (runTrialLHV (biasPlus2Loophole 7 8)))
  , exact "lhv-blocks" "Local hidden variables" "biasPlus2Blocks 7 8" "fixed"
        (fixedRun (runTrialLHV (biasPlus2Blocks 7 8)))
        (sepId (runTrialLHV (biasPlus2Blocks 7 8)))
  , fromSeed "lhv-fresh" "Local hidden variables" "fresh uniformIO" "fixed" 13
        (chshReport n fixedSchedule (runTrialLHV (fresh uniformIO)))
        (sepIO 113 (runTrialLHV (fresh uniformIO)))
  , exact "superdet-cheat-fixed" "Superdeterminism" "cheatLam" "fixed"
        (runIdentity (reportSuperdet n fixedSchedule cheatLam)) Nothing
  , fromSeed "superdet-cheat-random" "Superdeterminism" "cheatLam" "random" 4
        (reportSuperdet n randomScheduleIO cheatLam) Nothing
  , exact "superdet-legal" "Superdeterminism" "legalAllPlus" "fixed"
        (runIdentity (reportSuperdet n fixedSchedule legalAllPlus)) Nothing
  , fromSeed "superdet-cheatns" "Superdeterminism" "cheatNS" "random" 10
        (reportSuperdet n randomScheduleIO cheatNS) Nothing
  , exact "peek-fixed" "LHV, sampler peeks" "peek fixedSchedule cheatLam" "fixed"
        (fixedRun (runTrialLHV (peek fixedSchedule cheatLam)))
        (sepId (runTrialLHV (peek fixedSchedule cheatLam)))
  , fromSeed "peek-random" "LHV, sampler peeks" "peek randomScheduleIO cheatLam" "random" 4
        (randomRun (runTrialLHV (peek randomScheduleIO cheatLam)))
        (sepIO 120 (runTrialLHV (peek randomScheduleIO cheatLam)))
  , fromSeed "quantum-fixed" "Quantum" "" "fixed" 5
        (chshReport n fixedSchedule runTrialQuantum) (sepIO 105 runTrialQuantum)
  , fromSeed "quantum-random" "Quantum" "" "random" 6
        (randomRun runTrialQuantum) (sepIO 105 runTrialQuantum)
  , fromSeed "quantum-partial" "Quantum, $\\theta = \\pi/8$" "" "fixed" 14
        (chshReport n fixedSchedule (runTrialSource partial))
        (sepIO 114 (runTrialSource partial))
  , fromSeed "pr-fixed" "PR box" "" "fixed" 7
        (chshReport n fixedSchedule runTrialPR) (sepIO 107 runTrialPR)
  , fromSeed "pr-random" "PR box" "" "random" 8
        (randomRun runTrialPR) (sepIO 107 runTrialPR)
  , exact "prstate-uniform-fixed" "PR hidden state" "uniformAll" "fixed"
        (fixedRun (runTrialPRHiddenState uniformAll))
        (sepId (runTrialPRHiddenState uniformAll))
  , fromSeed "prstate-uniform-random" "PR hidden state" "uniformAll" "random" 11
        (randomRun (runTrialPRHiddenState uniformAll))
        (sepId (runTrialPRHiddenState uniformAll))
  , exact "prstate-plus2" "PR hidden state" "plus2" "fixed"
        (fixedRun (runTrialPRHiddenState plus2))
        (sepId (runTrialPRHiddenState plus2))
  , exact "bell-blocks-fixed" "Bell table, hidden state" "uniformBlocks" "fixed"
        (fixedRun (runTrialBellHiddenState uniformBlocks))
        (sepId (runTrialBellHiddenState uniformBlocks))
  , fromSeed "bell-uniform-random" "Bell table, hidden state" "uniformAll" "random" 15
        (randomRun (runTrialBellHiddenState uniformAll))
        (sepId (runTrialBellHiddenState uniformAll))
  , exact "bell-uniform-fixed" "Bell table, hidden state" "uniformAll" "fixed"
        (fixedRun (runTrialBellHiddenState uniformAll))
        (sepId (runTrialBellHiddenState uniformAll))
  ]

------------------------------------------------------------
-- What the paper says about the runs. Each claim names the run, and
-- the program stops if one fails.

data Result = Result
  { rRun :: Run
  , rRep :: Report
  , rSep :: Maybe Sep
  }

-- the run signals at exactly these conditions (none: it does not)
signalsAt :: [String] -> Result -> Bool
signalsAt cs r = signaling (rRep r) == cs

chshIs :: Double -> Double -> Result -> Bool
chshIs tol v r = abs (chshValue (rRep r) - v) <= tol

-- the frequency of Plus, for Alice (fst) or Bob (snd), in a context
plusOf :: ((Outcome, Outcome) -> Outcome) -> Report -> ASetting -> BSetting -> Double
plusOf who rep a b = freq (table rep) a b (\xy -> who xy == Plus)

separatePasses, separateFails :: Result -> Bool
separatePasses r = maybe False sepOk (rSep r)
separateFails r = maybe False (not . sepOk) (rSep r)

claims :: [(String, String, Result -> Bool)]
claims =
  [ ("pure-fixed", "CHSH 2, no signaling", \r -> chshIs 0 2 r && signalsAt [] r)
  , ("shared", "CHSH 4, Bob at B1 signals, and both checks see it",
      \r -> chshIs 0 4 r && signalsAt ["Bob at B1"] r && separateFails r)
  , ("clock-visible-fixed", "CHSH 4, Bob at B1 signals, the separate check passes",
      \r -> chshIs 0 4 r && signalsAt ["Bob at B1"] r && separatePasses r)
  , ("clock-visible-random", "CHSH about 1, no signaling",
      \r -> chshIs 0.05 1 r && signalsAt [] r)
  , ("clock-hidden-fixed", "CHSH 2, no signaling", \r -> chshIs 0 2 r && signalsAt [] r)
  , ("clock-hidden-random", "CHSH 2, no signaling", \r -> chshIs 0 2 r && signalsAt [] r)
  , ("lhv-plus2", "CHSH 2, no signaling", \r -> chshIs 0 2 r && signalsAt [] r)
  , ("lhv-minus2", "CHSH -2, no signaling", \r -> chshIs 0 (-2) r && signalsAt [] r)
  , ("lhv-uniform-fixed", "CHSH 0, Bob at B0 signals, the separate check passes",
      \r -> chshIs 0 0 r && signalsAt ["Bob at B0"] r && separatePasses r)
  , ("lhv-uniform-random", "CHSH about 0, no signaling",
      \r -> chshIs 0.05 0 r && signalsAt [] r)
  , ("lhv-loophole", "CHSH 3, Bob at B1 signals, the separate check passes",
      \r -> chshIs 0 3 r && signalsAt ["Bob at B1"] r && separatePasses r)
  , ("lhv-blocks", "CHSH 1.5, no signaling", \r -> chshIs 0 1.5 r && signalsAt [] r)
  , ("lhv-fresh", "CHSH about 0, no signaling", \r -> chshIs 0.05 0 r && signalsAt [] r)
  , ("superdet-cheat-fixed", "CHSH 4, Bob at B1 signals",
      \r -> chshIs 0 4 r && signalsAt ["Bob at B1"] r)
  , ("superdet-cheat-random", "CHSH 4, Bob at B1 signals",
      \r -> chshIs 0 4 r && signalsAt ["Bob at B1"] r)
  , ("superdet-legal", "CHSH 2, no signaling", \r -> chshIs 0 2 r && signalsAt [] r)
  , ("superdet-cheatns", "CHSH 4, no signaling", \r -> chshIs 0 4 r && signalsAt [] r)
  , ("peek-fixed", "CHSH 4, Bob at B1 signals, the separate check passes",
      \r -> chshIs 0 4 r && signalsAt ["Bob at B1"] r && separatePasses r)
  , ("peek-random", "CHSH about 2, no signaling", \r -> chshIs 0.05 2 r && signalsAt [] r)
  , ("quantum-fixed", "CHSH about 2 sqrt 2, no signaling",
      \r -> chshIs 0.05 (2 * sqrt 2) r && signalsAt [] r && separatePasses r)
  , ("quantum-random", "CHSH about 2 sqrt 2, no signaling",
      \r -> chshIs 0.05 (2 * sqrt 2) r && signalsAt [] r)
  , ("quantum-partial", "CHSH about 1 + sqrt 2, no signaling, marginals as the Born rule predicts",
      \r -> chshIs 0.05 (exactCHSH partial) r && signalsAt [] r && separatePasses r
             && and [ abs (plusOf fst (rRep r) a b - probability (measA a Plus) partial) < 0.015
                      && abs (plusOf snd (rRep r) a b - probability (measB b Plus) partial) < 0.015
                    | (a, b) <- contexts ])
  , ("pr-fixed", "CHSH 4, no signaling", \r -> chshIs 0 4 r && signalsAt [] r && separatePasses r)
  , ("pr-random", "CHSH 4, no signaling", \r -> chshIs 0 4 r && signalsAt [] r)
  , ("prstate-uniform-fixed", "CHSH 4, no signaling", \r -> chshIs 0 4 r && signalsAt [] r)
  , ("prstate-uniform-random", "CHSH 4, no signaling", \r -> chshIs 0 4 r && signalsAt [] r)
  , ("prstate-plus2", "CHSH 4, Bob at B1 signals", \r -> chshIs 0 4 r && signalsAt ["Bob at B1"] r)
  , ("bell-blocks-fixed", "CHSH 2.5, no signaling, the Bell table count for count",
      \r -> chshIs 0 2.5 r && signalsAt [] r && separatePasses r && countsAre bellTable r)
  , ("bell-uniform-random", "CHSH about 2.5, no signaling",
      \r -> chshIs 0.05 2.5 r && signalsAt [] r)
  , ("bell-uniform-fixed", "CHSH 4, no signaling, the PR box count for count",
      \r -> chshIs 0 4 r && signalsAt [] r && countsAre prTable r)
  ]

-- the counts of a run's table, context by context, in the order of
-- outcomePairs
countsAre :: [[Int]] -> Result -> Bool
countsAre cs r = cs == [ [ numTrials (table (rRep r)) a b (== xy) | xy <- outcomePairs ] | (a, b) <- contexts ]

-- Figure 3 of Abramsky's "Contextuality: At the Borders of Paradox",
-- and the PR box, as counts of n/4 trials a context
bellTable, prTable :: [[Int]]
bellTable = map (map (* (n `div` 32)))
  [[4, 0, 0, 4], [3, 1, 1, 3], [3, 1, 1, 3], [1, 3, 3, 1]]
prTable = map (map (* (n `div` 8))) [[1, 0, 0, 1], [1, 0, 0, 1], [1, 0, 0, 1], [0, 1, 1, 0]]

-- the probability that the outcomes on |00> + |11> agree, when Alice
-- measures oa and Bob ob, by the Born rule on the pair
agreeOn :: Matrix -> Matrix -> Double
agreeOn oa ob = sum [ probability (projector oa x >< projector ob x) maximallyEntangled
                    | x <- [Plus, Minus] ]

-- (Z + sqrt 3 X)/2 and (Z - sqrt 3 X)/2: with Z, the observables that
-- give the Bell table
turned :: Double -> Matrix
turned s = scale (1 / 2) (add pauliZ (scale (s * sqrt 3) pauliX))

-- the paper's examples (Examples.hs) against the package
exampleClaims :: IO [(String, Bool)]
exampleClaims = do
  let steps = [0 .. n - 1]
      draws :: Exp Identity a -> [a]
      draws d = runIdentity (mapM (runReaderT d) steps)
      legal :: Sampler Identity -> Bool
      legal samp =
        runIdentity (experiment n (trial fixedSchedule (blind (runTrialLHV samp))))
          == runIdentity (experiment n (trialFrom (independent fixedSchedule samp)))
        && draws (independent fixedSchedule samp)
             == draws (dependent fixedSchedule (const samp))
      bad :: BadSampler Identity -> Bool
      bad b =
        runIdentity (experiment n (trial fixedSchedule (runTrialSuperdet b)))
          == runIdentity (experiment n (trialFrom (dependent fixedSchedule b)))
  ioLegal <- do
    xs <- seeded 1 (experiment n (trial randomScheduleIO (blind (runTrialLHV uniformAll))))
    ys <- seeded 1 (experiment n (trialFrom (independent randomScheduleIO uniformAll)))
    pure (xs == ys)
  ioBad <- do
    xs <- seeded 4 (experiment n (trial randomScheduleIO (runTrialSuperdet cheatLam)))
    ys <- seeded 4 (experiment n (trialFrom (dependent randomScheduleIO cheatLam)))
    pure (xs == ys)
  pure
    [ ("an LHV trial draws its settings and strategy with liftA2",
        all legal [plus2, uniformAll, biasPlus2Loophole 7 8, altExtrema] && ioLegal)
    , ("a superdeterministic trial draws them with a bind",
        all bad [cheatLam, legalAllPlus, const uniformAll] && ioBad)
    ]

------------------------------------------------------------
-- LaTeX

tt :: String -> String
tt s = "\\texttt{" ++ s ++ "}"

-- "Bob at B1" as the paper sets it
condTeX :: String -> String
condTeX c = case words c of
  [who, "at", s] -> who ++ " at " ++ setting s
  _              -> c
  where setting [p, d] = "\\texttt{" ++ [p, d] ++ "}"
        setting s      = s

verdictTeX :: Report -> String
verdictTeX r = case signaling r of
  [] -> "\\yes"
  cs -> "\\no\\ " ++ intercalate ", " (map condTeX cs)

sepTeX :: Maybe Sep -> String
sepTeX Nothing  = "--"
sepTeX (Just s) = if sepOk s then "\\yes" else "\\no"

f3 :: Double -> String
f3 = printf "%.3f"

-- a value of the text: \setval{KEY}{VALUE}
setval :: String -> String -> String
setval k v = "\\setval{" ++ k ++ "}{" ++ v ++ "}"

-- the key of a condition, e.g. BobB1
condKey :: String -> String
condKey = concat . filter (/= "at") . words

freqOf :: (Int, Int) -> Double
freqOf (k, m) = if m == 0 then 0 else fromIntegral k / fromIntegral m

valuesOf :: Result -> [String]
valuesOf (Result run rep sep) =
  [ setval (key run ++ "/chsh") (f3 (chshValue rep))
  , setval (key run ++ "/ns") (verdictTeX rep)
  , setval (key run ++ "/sep") (sepTeX sep) ]
  ++ concat
     [ [ setval (key run ++ "/run/" ++ condKey (condition c) ++ "/1") (f3 (freqOf (first c)))
       , setval (key run ++ "/run/" ++ condKey (condition c) ++ "/2") (f3 (freqOf (second c))) ]
     | c <- comparisons (table rep) ]
  ++ concat
     [ [ setval (key run ++ "/sep/" ++ condKey c ++ "/1") (f3 p1)
       , setval (key run ++ "/sep/" ++ condKey c ++ "/2") (f3 p2) ]
     | Just s <- [sep], (c, (p1, p2)) <- sepRows s ]

-- one row of the table of every run; a little space before the first
-- run of each group of sections of the paper, and a mark (\missedrow)
-- on a run whose own table signals while the separate check passes
rowOf :: Result -> String
rowOf r@(Result run rep sep) =
  (if key run `elem` ["lhv-plus2", "quantum-fixed", "prstate-uniform-fixed"]
     then "\\addlinespace\n" else "")
  ++ (if separatePasses r && not (noSignalingIn rep) then "\\missedrow " else "")
  ++ intercalate " & "
  [ model run
  , if null (sampler run) then "--" else tt (sampler run)
  , schedule run
  , maybe "--" show (seed run)
  , "$" ++ f3 (chshValue rep) ++ "$"
  , verdictTeX rep
  , sepTeX sep ] ++ " \\\\"

-- the empirical model of a run: context, the four frequencies, both
-- marginals and the number of trials. The marginals that a violated
-- condition compares are marked \sig{..}.
tableOf :: Report -> String
tableOf rep = unlines
  [ intercalate " & " ([tt (showA a), tt (showB b)]
      ++ [ f3 (freq m a b (== xy)) | xy <- outcomePairs ]
      ++ [ mark (aliceMoved a) (f3 (freq m a b (\(x, _) -> x == Plus)))
         , mark (bobMoved b) (f3 (freq m a b (\(_, y) -> y == Plus)))
         , show (numTrials m a b (const True)) ]) ++ " \\\\"
  | (a, b) <- contexts ]
  where
    m = table rep
    moved = signaling rep
    aliceMoved a = ("Alice at " ++ showA a) `elem` moved
    bobMoved b = ("Bob at " ++ showB b) `elem` moved
    mark True v  = "\\sig{" ++ v ++ "}"
    mark False v = v

------------------------------------------------------------

main :: IO ()
main = do
  args <- getArgs
  dir <- case args of
    [d] -> pure d
    _   -> hPutStrLn stderr "usage: bell-fp-revised6-paper-data DIR" >> exitFailure

  results <- forM runs $ \run -> do
    rep <- runIt run
    sep <- sequence (sepIt run)
    pure (Result run rep sep)

  failures <- newIORef []
  let failWith :: IORef [String] -> String -> IO ()
      failWith ref msg = modifyIORef ref (msg :)
  forM_ claims $ \(k, what, holds) ->
    case [ r | r <- results, key (rRun r) == k ] of
      [r] -> unless (holds r) $ failWith failures (k ++ ": " ++ what)
      _   -> failWith failures (k ++ ": no such run")
  examples <- exampleClaims
  forM_ examples $ \(what, ok) -> unless ok $ failWith failures ("example: " ++ what)
  -- the two values of Section 2 that the paper computes directly
  let direct = [ ("chshId evaluates to 2", chshIdValue == 2)
               , ("chshST evaluates to 4", chshSTValue == 4)
               , ("|00> + |11> with Z or (Z + sqrt 3 X)/2, and Z or (Z - sqrt 3 X)/2, agrees 1, 3/4, 3/4, 1/4 of the time",
                  and (zipWith (\u v -> abs (u - v) < 1e-12)
                         [ agreeOn oa ob | oa <- [pauliZ, turned 1], ob <- [pauliZ, turned (-1)] ]
                         [1, 0.75, 0.75, 0.25]))
               , ("|00> + |11> has correlations 1/sqrt 2, -1/sqrt 2 in (A1, B1), and CHSH 2 sqrt 2",
                  and [ abs (correlation maximallyEntangled a b
                             - (if (a, b) == (A1, B1) then -1 else 1) / sqrt 2) < 1e-12
                      | (a, b) <- contexts ]
                  && abs (exactCHSH maximallyEntangled - 2 * sqrt 2) < 1e-12)
               , ("cos t |00> + sin t |11> has CHSH sqrt 2 (1 + sin 2t), for t = 0, pi/16, ..., pi/2",
                  and [ abs (exactCHSH (entangled t) - sqrt 2 * (1 + sin (2 * t))) < 1e-12
                      | k <- [0 .. 8 :: Int], let t = fromIntegral k * pi / 16 ])
               , ("entangled (pi/4) is |00> + |11>, normalized",
                  and (zipWith (\u v -> abs (u - v) < 1e-15) (entangled (pi / 4)) maximallyEntangled))
               , ("whichever box measures first, the joint probability is <psi| P (x) Q |psi>",
                  and [ abs (aliceFirst psi a b x y - onThePair psi a b x y) < 1e-12
                        && abs (bobFirst psi a b x y - onThePair psi a b x y) < 1e-12
                      | psi <- quantumStates, (a, b) <- contexts, (x, y) <- outcomePairs ])
               , ("summing the joint probability over one party's outcome gives the other's local response",
                  and [ abs (sum [ onThePair psi a b x' y | x' <- every ] - probability (measB b y) psi) < 1e-12
                        && abs (sum [ onThePair psi a b x y' | y' <- every ] - probability (measA a x) psi) < 1e-12
                      | psi <- quantumStates, (a, b) <- contexts, (x, y) <- outcomePairs ])
               , ("the PR constraint keeps two pairs in each context, and in them each party answers Plus once",
                  and [ length kept == 2 && length (filter ((== Plus) . fst) kept) == 1
                        && length (filter ((== Plus) . snd) kept) == 1
                      | (a, b) <- contexts, let kept = filter (prConstraint a b) outcomePairs ])
               , ("on coins biased to 3/4, the PR constraint moves Alice's marginal at A1 with Bob's setting",
                  abs (plusOnBiasedCoins A1 B0 - 0.9) < 1e-12 && abs (plusOnBiasedCoins A1 B1 - 0.5) < 1e-12)
               , ("the CHSH value exceeds 2 exactly above thetaClassical",
                  exactCHSH (entangled (thetaClassical - 1e-6)) < 2
                  && exactCHSH (entangled (thetaClassical + 1e-6)) > 2) ]
  forM_ direct $ \(what, ok) -> unless ok $ failWith failures what

  -- The order of the boxes (Section 9): the runs that the paper describes
  -- with Bob's box first, from the seeds of the paper's runs.
  let prHiddenBobFixed = runIdentity (report n (trialBobFirst fixedSchedule (runTrialPRHiddenState uniformAll)))
      bellBobFixed     = runIdentity (report n (trialBobFirst fixedSchedule (runTrialBellHiddenState uniformAll)))
      bellBobBlocks    = runIdentity (report n (trialBobFirst fixedSchedule (runTrialBellHiddenState uniformBlocks)))
  prHiddenBobRandom <- seeded 11 (report n (trialBobFirst randomScheduleIO (runTrialPRHiddenState uniformAll)))
  bellBobRandom     <- seeded 15 (report n (trialBobFirst randomScheduleIO (runTrialBellHiddenState uniformAll)))
  prBobFixed        <- seeded 7 (report n (prBobFirst fixedSchedule))
  prBobRandom       <- seeded 8 (report n (prBobFirst randomScheduleIO))
  let tableOf' k = [ table (rRep r) | r <- results, key (rRun r) == k ]
      ordered =
        [ ("with Bob's box first, the PR box from a hidden state signals (uniformAll, fixed schedule)",
            not (noSignalingIn prHiddenBobFixed) && chshValue prHiddenBobFixed == 4)
        , ("with Bob's box first, the Bell boxes signal and give CHSH 2 (uniformAll, fixed schedule)",
            not (noSignalingIn bellBobFixed) && chshValue bellBobFixed == 2)
        , ("with Bob's box first, the Bell boxes give the same table (uniformBlocks, fixed schedule)",
            tableOf' "bell-blocks-fixed" == [table bellBobBlocks])
        , ("with Bob's box first, the boxes with a hidden state do not signal (uniformAll, random schedule)",
            noSignalingIn prHiddenBobRandom && noSignalingIn bellBobRandom)
        , ("with Bob's coin first, the PR box gives CHSH 4 without signaling",
            all (\r -> noSignalingIn r && chshValue r == 4) [prBobFixed, prBobRandom]) ]
  forM_ ordered $ \(what, ok) -> unless ok $ failWith failures what

  -- Where a write sits (Section 5.3): the same boxes written the other
  -- way (CHSH.Staging), run from the seeds of the paper's runs, give the
  -- same record, trial for trial.
  let recordsId :: TrialModel t => RunTrial Identity t -> [Record]
      recordsId m = runIdentity (experiment n (trial fixedSchedule (blind m)))
      recordsIO :: TrialModel t => Int -> Scheduler IO -> RunTrial IO t -> IO [Record]
      recordsIO s sched m = seeded s (experiment n (trial sched (blind m)))
  quantumSame <- forM [ (5, fixedSchedule, maximallyEntangled), (6, randomScheduleIO, maximallyEntangled)
                      , (14, fixedSchedule, partial) ] $ \(s, sched, psi) ->
    (==) <$> recordsIO s sched (runTrialSource psi) <*> recordsIO s sched (runTrialCollapsing psi)
  prSame   <- (==) <$> recordsIO 11 randomScheduleIO (runTrialPRHiddenState uniformAll)
                   <*> recordsIO 11 randomScheduleIO (runTrialReadOnlyPR uniformAll)
  bellSame <- (==) <$> recordsIO 15 randomScheduleIO (runTrialBellHiddenState uniformAll)
                   <*> recordsIO 15 randomScheduleIO (runTrialReadOnlyBell uniformAll)
  let staged =
        [ ("with local responses that collapse and the default jointAB, the quantum boxes give the records of their three runs",
            and quantumSame)
        , ("with local responses that only read and an overridden jointAB, the PR box from a hidden state gives the records of its three runs",
            prSame && and [ recordsId (runTrialPRHiddenState s) == recordsId (runTrialReadOnlyPR s)
                          | s <- [uniformAll, plus2] ])
        , ("with local responses that only read and an overridden jointAB, the Bell boxes give the records of their three runs",
            bellSame && and [ recordsId (runTrialBellHiddenState s) == recordsId (runTrialReadOnlyBell s)
                            | s <- [uniformBlocks, uniformAll] ]) ]
  forM_ staged $ \(what, ok) -> unless ok $ failWith failures what
  bad <- readIORef failures
  unless (null bad) $ do
    mapM_ (hPutStrLn stderr . ("claim does not hold: " ++)) (reverse bad)
    exitFailure

  -- the runs the separate check passes and whose own table signals
  let missed = [ key (rRun r) | r <- results
                              , separatePasses r, not (noSignalingIn (rRep r)) ]
  unless (missed == ["clock-visible-fixed", "lhv-uniform-fixed", "lhv-loophole", "peek-fixed"]) $ do
    hPutStrLn stderr ("the runs the separate check misses are not the paper's: " ++ show missed)
    exitFailure

  createDirectoryIfMissing True dir
  let header = "% generated by bell-fp-revised6-paper-data; do not edit"
  writeFile (dir </> "values.tex") $ unlines $
    header
    : setval "nTrials" (show n)
    : setval "nPerContext" (show (n `div` 4))
    : setval "nSep" (show nSep)
    : setval "eps" (printf "%.2f" eps)
    : setval "nRuns" (show (length results))
    : setval "nMissed" (show (length missed))
    : setval "tsirelson" (f3 (2 * sqrt 2))
    : setval "chshId" (show chshIdValue)
    : setval "partial/chsh" (f3 (exactCHSH partial))
    : setval "partial/AliceA0" (f3 (probability (measA A0 Plus) partial))
    : setval "partial/AliceA1" (f3 (probability (measA A1 Plus) partial))
    : setval "partial/Bob" (f3 (probability (measB B0 Plus) partial))
    : setval "pr/biasedB0" (f3 (plusOnBiasedCoins A1 B0))
    : setval "pr/biasedB1" (f3 (plusOnBiasedCoins A1 B1))
    : setval "theta/zero" (f3 (exactCHSH (entangled 0)))
    : setval "theta/classical" (f3 thetaClassical)
    : setval "theta/classicalDeg" (printf "%.1f" (thetaClassical * 180 / pi))
    : setval "chshST" (show chshSTValue)
    : setval "order/bell-uniform-fixed/chsh" (f3 (chshValue bellBobFixed))
    : concatMap valuesOf results
  writeFile (dir </> "runs.tex") $ unlines $
    header : map rowOf results
  forM_ results $ \r -> do
    writeFile (dir </> ("table-" ++ key (rRun r) ++ ".tex")) (header ++ "\n" ++ tableOf (rRep r))
    writeFile (dir </> ("report-" ++ key (rRun r) ++ ".txt")) (renderReport (rRep r))
  printf "wrote the data of %d runs into %s; all %d claims hold\n"
    (length results) dir (length claims + length examples + length direct + length ordered + length staged + 1)


==> anc/paper/gen/PureBoxes.hs <==
-- The runs of the pure boxes of CHSH.Identity. They live in a module of
-- their own because CHSH.Explore defines a second TrialModel instance
-- for Identity (the all-plus boxes of Section 2, see Explored.hs), and
-- GHC cannot run boxes in Identity where both instances are in scope.
module PureBoxes (pureFixed, pureRandom, pureSeparate) where

import CHSH.Experiment
import CHSH.Identity (liftIdentity)
import CHSH.NoSignaling
import Check

import Data.Functor.Identity (runIdentity)

-- n trials under the fixed schedule, exact
pureFixed :: Int -> Report
pureFixed n = runIdentity (chshReport n fixedSchedule liftIdentity)

-- n trials under the random schedule, unseeded: the caller seeds it
-- (PaperData.fromSeed, which also prints the seed)
pureRandom :: Int -> IO Report
pureRandom n = chshReport n randomScheduleIO liftIdentity

pureSeparate :: IO Sep
pureSeparate = pure (runIdentity (separate liftIdentity))


==> anc/paper/gen/Separate.hs <==
-- The separate no-signaling check of the submission, for the
-- comparison in Section 8 of the paper. Lines 14-103 of
-- src/CHSH/NoSignaling.hs at the repository's last commit (1a087d7),
-- copied verbatim; only this header and the imports are new.
--
-- The check fixes the settings (a, b) in advance and runs the trial at
-- the steps 0 .. n-1, once per context, with no schedule. The run of
-- the experiment is not involved.
module Separate where

import CHSH.Experiment (RunTrial, TrialModel (..))
import CHSH.Util

import Control.Monad.Reader (runReaderT)
import Data.List (intercalate)

------------------------------------------------------------
-- Estimators

-- Run n trials at fixed settings (a,b), returning the list of outcomes.
sampleAB
  :: (Monad e, TrialModel t)
  => Int
  -> RunTrial e t
  -> ASetting
  -> BSetting
  -> e [(Outcome, Outcome)]
sampleAB n runTrial a b =
  mapM (\i -> runReaderT (runTrial (jointAB a b)) i) [0 .. n-1]

pAPlus
  :: (Monad e, TrialModel t)
  => Int
  -> RunTrial e t
  -> ASetting
  -> BSetting
  -> e Double
pAPlus n runTrial a b = do
  xys <- sampleAB n runTrial a b
  let k = length [ () | (x,_) <- xys, x == Plus ]
  pure (fromIntegral k / fromIntegral n)

pBPlus
  :: (Monad e, TrialModel t)
  => Int
  -> RunTrial e t
  -> ASetting
  -> BSetting
  -> e Double
pBPlus n runTrial a b = do
  xys <- sampleAB n runTrial a b
  let k = length [ () | (_,y) <- xys, y == Plus ]
  pure (fromIntegral k / fromIntegral n)

------------------------------------------------------------
-- No-signaling checks

-- Alice no-signaling: P(A=Plus | a, B0) ~= P(A=Plus | a, B1)
checkNoSignalA
  :: (Monad e, TrialModel t)
  => Int
  -> Double           -- tolerance, e.g. 0.02 for n=20000
  -> RunTrial e t
  -> ASetting
  -> e (Bool, (Double, Double))
checkNoSignalA n eps runTrial a = do
  p0 <- pAPlus n runTrial a B0
  p1 <- pAPlus n runTrial a B1
  pure (abs (p0 - p1) <= eps, (p0, p1))

-- Bob no-signaling: P(B=Plus | A0, b) ~= P(B=Plus | A1, b)
checkNoSignalB
  :: (Monad e, TrialModel t)
  => Int
  -> Double
  -> RunTrial e t
  -> BSetting
  -> e (Bool, (Double, Double))
checkNoSignalB n eps runTrial b = do
  p0 <- pBPlus n runTrial A0 b
  p1 <- pBPlus n runTrial A1 b
  pure (abs (p0 - p1) <= eps, (p0, p1))

-- Convenience: check all four no-signaling equalities and return a small report.
noSignalingReport
  :: (Monad e, TrialModel t)
  => Int
  -> Double
  -> RunTrial e t
  -> e (Bool, String)
noSignalingReport n eps runTrial = do
  (okA0,(a00,a01)) <- checkNoSignalA n eps runTrial A0
  (okA1,(a10,a11)) <- checkNoSignalA n eps runTrial A1
  (okB0,(b00,b10)) <- checkNoSignalB n eps runTrial B0
  (okB1,(b01,b11)) <- checkNoSignalB n eps runTrial B1

  let ok = and [okA0, okA1, okB0, okB1]
      msg =
        intercalate "\n"
          [ "Alice A0: P(+|A0,B0)=" ++ show a00 ++ "  P(+|A0,B1)=" ++ show a01
          , "Alice A1: P(+|A1,B0)=" ++ show a10 ++ "  P(+|A1,B1)=" ++ show a11
          , "Bob   B0: P(+|A0,B0)=" ++ show b00 ++ "  P(+|A1,B0)=" ++ show b10
          , "Bob   B1: P(+|A0,B1)=" ++ show b01 ++ "  P(+|A1,B1)=" ++ show b11
          , "eps = " ++ show eps ++ "   n = " ++ show n
          ]
  pure (ok, msg)


==> anc/paper/gen/bell-fp-revised6-paper.cabal <==
cabal-version: 3.0

name:           bell-fp-revised6-paper
version:        0.1.0.0
synopsis:       The data of paper-revised6.tex
description:
  Runs every model of the paper through the package bell-fp-revised6
  and writes the numbers, tables and printed reports that the paper
  quotes. It also runs the separate no-signalling check of the
  submission (Separate.hs), for the comparison in Section 8, and checks
  the paper's own examples (Examples.hs).
build-type:     Simple
license:        BSD-3-Clause

executable bell-fp-revised6-paper-data
  main-is:          PaperData.hs
  other-modules:    Check
                    Examples
                    Explored
                    PureBoxes
                    Separate
  hs-source-dirs:   .
  default-language: Haskell2010
  default-extensions:
      RankNTypes
  ghc-options:      -Wall -Wcompat
  build-depends:
      base >=4.14 && <5
    , directory
    , filepath
    , mtl
    , bell-fp-revised6


==> anc/paper/gen/cabal.project <==
-- The paper's data generator, built against the package of revision 6
-- (two levels up) without changing it.
packages: . ../..

-- The runs in IO draw from the StdGen of the random library. These are
-- the versions that wrote generated/: another version may draw
-- differently from the same seed, and change the paper's numbers.
constraints: random ==1.3.1, splitmix ==0.1.2


==> anc/src/CHSH/BellTable.hs <==
module CHSH.BellTable where

import CHSH.Util
import CHSH.Experiment
import CHSH.NoSignaling
import CHSH.LHV (Lambda(..), Sampler, uniformAll, uniformBlocks)

import Control.Monad.State
import Data.Functor.Identity (runIdentity)

------------------------------------------------------------
-- The Bell table (Abramsky, "Contextuality: At the Borders of
-- Paradox", Figure 3) from a nonlocal hidden variable. Its outcomes
-- always agree in context (A0,B0), agree three times in four in
-- (A0,B1) and (A1,B0), and once in four in (A1,B1): CHSH 2.5, above
-- the local bound 2 and below Tsirelson's 2 sqrt 2. Quantum
-- mechanics realizes it: in the state |00> + |11> of CHSH.Quantum,
-- with Alice measuring Z or (Z + sqrt 3 X)/2 and Bob Z or
-- (Z - sqrt 3 X)/2, the outcomes agree with these probabilities.
--
-- As in CHSH.PRState, each box reads its entry of λ and then rewrites
-- the other party's entries, before the other box reads them. Here it
-- copies its answer into them, or flips it, by coins it finds in λ
-- itself. (Before: only Alice's box rewrote, and Bob's only read. With
-- Bob's box first, the two answers were then independent: CHSH 0.)

newtype BellHiddenState a = BellHiddenState { unBellHiddenState :: State Lambda a }
  deriving newtype (Functor, Applicative, Monad, MonadState Lambda)

-- Each box reads its own entry of λ, as in CHSH.LHV, and then
-- rewrites the other party's entries from its outcome. The coins are
-- entries of λ that it has not read: when λ is uniform they are fair,
-- and independent of its outcome. jointAB keeps its default,
-- liftA2 (,) (localA a) (localB b): Alice's box and then Bob's, whose
-- outcome then agrees with hers always in (A0,B0), unless the coin
-- comes up in (A0,B1) and (A1,B0), and only if it comes up in (A1,B1).
-- From a uniform λ either box could go first, with the same table.
-- (Before: the local methods only read, and jointAB paired two
-- computations, nonlocalA and nonlocalB, that read and wrote.)
instance TrialModel BellHiddenState where
  localA A0 = do
    x <- gets a0
    modify (\lam -> lam { b0 = x, b1 = flipWhen (rare (a1 lam) (b1 lam)) x })
    pure x
  localA A1 = do
    x <- gets a1
    modify (\lam -> lam { b0 = flipWhen (rare (a0 lam) (b0 lam)) x
                        , b1 = flipWhen (not (rare (a0 lam) (b1 lam))) x })
    pure x
  localB B0 = do
    y <- gets b0
    modify (\lam -> lam { a0 = y, a1 = flipWhen (rare (b1 lam) (a1 lam)) y })
    pure y
  localB B1 = do
    y <- gets b1
    modify (\lam -> lam { a0 = flipWhen (rare (b0 lam) (a0 lam)) y
                        , a1 = flipWhen (not (rare (b0 lam) (a1 lam))) y })
    pure y

-- Two fair coins both come up Minus a quarter of the time.
rare :: Outcome -> Outcome -> Bool
rare u v = u == Minus && v == Minus

flipWhen :: Bool -> Outcome -> Outcome
flipWhen c x = if c then flipOutcome x else x

------------------------------------------------------------
-- Membrane: as for the PR box, the sampler draws the λ that the
-- trial starts from, and evalState drops the λ it ends with.

runTrialBellHiddenState :: Functor e => Sampler e -> RunTrial e BellHiddenState
runTrialBellHiddenState samp (BellHiddenState s) = evalState s <$> samp

------------------------------------------------------------
-- Reports: the CHSH value and the no-signaling verdict of one run.

reportBellHiddenState_blocks_fixed :: Report
reportBellHiddenState_blocks_fixed =
  runIdentity (chshReport 80000 fixedSchedule (runTrialBellHiddenState uniformBlocks))
-- CHSH 2.5, no-signaling: the Bell table, count for count. Each
-- context meets all 16 strategies, 1250 times each.

reportBellHiddenState_uniform_random :: IO Report
reportBellHiddenState_uniform_random =
  seeded 15 (chshReport 80000 randomScheduleIO (runTrialBellHiddenState uniformAll))
-- CHSH ~2.5, no-signaling

reportBellHiddenState_uniform_fixed :: Report
reportBellHiddenState_uniform_fixed =
  runIdentity (chshReport 80000 fixedSchedule (runTrialBellHiddenState uniformAll))
-- CHSH 4.0, no-signaling: the PR box. Under the fixed schedule the
-- cycling sampler fixes Bob's entries of λ with the context (b1 is
-- Plus in (A0,B1) and (A1,B1), b0 in (A1,B0)), so no coin ever comes
-- up: Bob's answer copies Alice's in (A0,B1) and (A1,B0), and flips it
-- in (A1,B1).


==> anc/src/CHSH/Clocked.hs <==
module CHSH.Clocked where

import CHSH.Util
import CHSH.Experiment
import CHSH.NoSignaling
import Control.Monad.Reader
import Control.Monad.Identity


------------------------------------------------------------
-- Cross-trial loophole: trial can read a shared clock (step index)

newtype Clocked a = Clocked { unClocked :: Reader Int a }
  deriving (Functor, Applicative, Monad, MonadReader Int)

instance TrialModel Clocked where
  localA _ = pure Plus
  localB _ = do
    i <- ask
    pure $ if i `mod` 4 == 3 then Minus else Plus

-- Loophole open: reveal the clock to the trial (polymorphic)
runTrialClockLoose :: Applicative e => RunTrial e Clocked
runTrialClockLoose (Clocked r) = ReaderT (\i -> pure (runReader r i))

-- Loophole closed: hide the clock (always run trial at i = 0) (polymorphic)
runTrialClockTight :: Applicative e => RunTrial e Clocked
runTrialClockTight (Clocked r) = ReaderT (\_ -> pure (runReader r 0))

test3_loophole_open :: Double
test3_loophole_open =
  runIdentity (chsh 20000 fixedSchedule runTrialClockLoose)
-- exactly 4.0

test3_loophole_closed :: Double
test3_loophole_closed =
  runIdentity (chsh 20000 fixedSchedule runTrialClockTight)
-- exactly 2.0

test3_random_loophole_open :: IO Double
test3_random_loophole_open =
  chsh 20000 randomScheduleIO runTrialClockLoose
-- around 1.0

test3_random_loophole_closed :: IO Double
test3_random_loophole_closed =
  chsh 20000 randomScheduleIO runTrialClockTight
-- around 2.0

------------------------------------------------------------
-- Reports: the same four runs, with their no-signaling verdicts.
-- (Before, the clocked boxes were never checked; a separate check
-- at fixed settings would have passed them, since Bob then answers
-- Minus on every fourth step whatever the settings.)

report3_loophole_open :: Report
report3_loophole_open =
  runIdentity (chshReport 80000 fixedSchedule runTrialClockLoose)
-- CHSH 4.0; Bob answers Minus exactly in context (A1,B1), so his
-- marginal at B1 depends on Alice's setting

report3_loophole_closed :: Report
report3_loophole_closed =
  runIdentity (chshReport 80000 fixedSchedule runTrialClockTight)
-- CHSH 2.0, no-signaling

report3_random_loophole_open :: IO Report
report3_random_loophole_open =
  seeded 2 (chshReport 80000 randomScheduleIO runTrialClockLoose)
-- CHSH ~1.0, no-signaling: the clock is independent of the settings

report3_random_loophole_closed :: IO Report
report3_random_loophole_closed =
  seeded 3 (chshReport 80000 randomScheduleIO runTrialClockTight)
-- CHSH 2.0, no-signaling

------------------------------------------------------------


==> anc/src/CHSH/Contextuality.hs <==
module CHSH.Contextuality where

import CHSH.Util
import CHSH.Experiment

import Control.Monad.IO.Class
import Control.Monad.Reader (ReaderT(..))
import System.Random (randomRIO)

------------------------------------------------------------
-- Contextuality via Specker's triangle (3 observables, only measured in pairs)
--
-- We encode the three observables as:
--   C = "Correctness"
--   L = "Clarity"
--   S = "Significance"
--
-- Contexts (pairs we are allowed to jointly measure):
--   (C,L), (L,S), (C,S)
--
-- We embed these three contexts into the existing CHSH setting grid:
--   (A0,B0) = (C,L)
--   (A0,B1) = (L,S)
--   (A1,B0) = (C,S)
--   (A1,B1) is unused (we keep it harmless).
--
-- Contextuality claim:
--   In each context, outputs are perfectly anti-correlated (always differ),
--   with uniform marginals.
--   But there is no global assignment v(C), v(L), v(S) ∈ {±1} that
--   makes all three anti-correlations hold at once.

------------------------------------------------------------
-- Trial monad

newtype Contextual a = Contextual { unContextual :: IO a }
  deriving newtype (Functor, Applicative, Monad, MonadIO)

runTrialContextual :: RunTrial IO Contextual
runTrialContextual (Contextual ioa) = ReaderT (\_ -> ioa)

------------------------------------------------------------
-- Anti-correlated sampler with uniform marginals

antiCorr :: IO (Outcome, Outcome)
antiCorr = do
  x <- randomOutcome
  pure (x, flipOutcome x)

------------------------------------------------------------
-- Contextual model: jointAB depends on BOTH settings,
-- but stays memoryless and keeps marginals uniform.

instance TrialModel Contextual where
  -- Unused once jointAB is overridden; kept for completeness.
  localA _ = Contextual randomOutcome
  localB _ = Contextual randomOutcome

  jointAB a b = Contextual $ case (a,b) of
    -- (C,L)
    (A0,B0) -> antiCorr
    -- (L,S)
    (A0,B1) -> antiCorr
    -- (C,S)
    (A1,B0) -> antiCorr
    -- unused cell: keep it benign (uniform independent)
    (A1,B1) -> do
      x <- randomOutcome
      y <- randomOutcome
      pure (x,y)

------------------------------------------------------------
-- Executable contextuality witnesses

-- Probability that Alice's outcome is Plus in a given context (a,b).
pAPlus :: TrialModel t => Int -> RunTrial IO t -> ASetting -> BSetting -> IO Double
pAPlus n runTrial a b = do
  let go 0 acc = pure (acc / fromIntegral n)
      go k acc = do
        (x,_) <- runReaderT (runTrial (jointAB a b)) 0
        go (k-1) (acc + if x == Plus then 1 else 0)
  go n 0

-- Probability that Bob's outcome is Plus in a given context (a,b).
pBPlus :: TrialModel t => Int -> RunTrial IO t -> ASetting -> BSetting -> IO Double
pBPlus n runTrial a b = do
  let go 0 acc = pure (acc / fromIntegral n)
      go k acc = do
        (_,y) <- runReaderT (runTrial (jointAB a b)) 0
        go (k-1) (acc + if y == Plus then 1 else 0)
  go n 0

-- Probability that outcomes are equal in a given context (a,b).
pEq :: TrialModel t => Int -> RunTrial IO t -> ASetting -> BSetting -> IO Double
pEq n runTrial a b = do
  let go 0 acc = pure (acc / fromIntegral n)
      go k acc = do
        (x,y) <- runReaderT (runTrial (jointAB a b)) 0
        go (k-1) (acc + if x == y then 1 else 0)
  go n 0

-- Overlap consistency check:
-- the observable L appears as Bob's outcome in (C,L) and as Alice's outcome in (L,S).
-- Both should be uniform ~ 0.5 if marginals are consistent.
pPlusOverlapL :: TrialModel t => Int -> RunTrial IO t -> IO (Double, Double)
pPlusOverlapL n runTrial = do
  -- L measured as Bob in (C,L) = (A0,B0)
  pL_asBob  <- pBPlus n runTrial A0 B0
  -- L measured as Alice in (L,S) = (A0,B1) but "Alice" here stands for L
  pL_asAlice <- pAPlus n runTrial A0 B1
  pure (pL_asBob, pL_asAlice)

-- Deterministic global assignment search for Specker triangle.
-- Returns True iff there exists vC,vL,vS ∈ {±1} such that:
--   vC ≠ vL, vL ≠ vS, vC ≠ vS
-- (This is impossible for booleans.)
globalAssignmentExists :: Bool
globalAssignmentExists =
  or [ c /= l && l /= s && c /= s
     | c <- [False, True]
     , l <- [False, True]
     , s <- [False, True]
     ]

contextualityReport :: IO (Bool, String)
contextualityReport = do
  let n   = 20000
      eps = 0.02

  peCL <- pEq n runTrialContextual A0 B0
  peLS <- pEq n runTrialContextual A0 B1
  peCS <- pEq n runTrialContextual A1 B0

  (pLbob, pLalice) <- pPlusOverlapL n runTrialContextual

  let antiCorrOK = peCL <= eps && peLS <= eps && peCS <= eps
      overlapOK  = abs (pLbob - 0.5) <= 0.03 && abs (pLalice - 0.5) <= 0.03
      -- contextuality witness: empirical constraints look sharp, but no global assignment exists
      contextual = antiCorrOK && overlapOK && not globalAssignmentExists

      msg = unlines
        [ "Contextuality report (Specker triangle encoded in CHSH settings)"
        , "-------------------------------------------------------------"
        , "Contexts:"
        , "  (A0,B0) = (C,L)    require anti-correlation"
        , "  (A0,B1) = (L,S)    require anti-correlation"
        , "  (A1,B0) = (C,S)    require anti-correlation"
        , ""
        , "Empirical checks (should be near 0):"
        , "  P(equal | C,L) = " ++ show peCL
        , "  P(equal | L,S) = " ++ show peLS
        , "  P(equal | C,S) = " ++ show peCS
        , "eps = " ++ show eps ++ "   n = " ++ show n
        , ""
        , "Overlap sanity (L appears in two contexts, should be ~0.5 both ways):"
        , "  P(L=+ | measured as Bob in (C,L)) = " ++ show pLbob
        , "  P(L=+ | measured as Alice in (L,S)) = " ++ show pLalice
        , ""
        , "Global assignment exists? " ++ show globalAssignmentExists
        , "If the three anti-correlations hold sharply, and marginals are uniform,"
        , "yet no global assignment exists, this is a contextuality witness."
        ]

  pure (contextual, msg)

testContextuality :: IO ()
testContextuality = prettyReport =<< contextualityReport

==> anc/src/CHSH/Experiment.hs <==
module CHSH.Experiment where

import CHSH.Util

import Control.Applicative (liftA2)
import Control.Monad.IO.Class (liftIO)
import Control.Monad.Reader (ReaderT(..), ask, runReaderT)
import System.Random (mkStdGen, randomRIO, setStdGen)

------------------------------------------------------------
-- Trial semantics: to be able to express the constraints
-- on the internals of the black boxes, we will use a monad
-- interface. Different choices of monads will express
-- different constraints on the black boxes.

class Monad t => TrialModel t where
  -- Alice's response to her local setting
  localA :: ASetting -> t Outcome
  -- Bob's response to his local setting
  localB :: BSetting -> t Outcome
  -- Compute joint response: default is the applicative pairing
  jointAB :: ASetting -> BSetting -> t (Outcome, Outcome)
  jointAB a b = liftA2 (,) (localA a) (localB b)

------------------------------------------------------------
-- Experiment semantics: to be able to express the constraints
-- across different trials, we use another monad.
-- To run each trial, we take the step index 'i', a
-- computation for the trial, and return a computation
-- in the experiment monad

type Exp e = ReaderT Int e
type RunTrial e t = forall a. t a -> Exp e a

-- The settings of one step, and the scheduler that chooses them.
type Context = (ASetting, BSetting)
type Scheduler e = Exp e Context

------------------------------------------------------------
-- The experiment's scheduler chooses, for each step
-- 'i', the settings (possibly using memory, random
-- number generation, etc): its schedule

fixedSchedule :: Monad e => Scheduler e
fixedSchedule = do
  i <- ask
  pure $ case i `mod` 4 of
    0 -> (A0,B0)
    1 -> (A0,B1)
    2 -> (A1,B0)
    _ -> (A1,B1)

randomScheduleIO :: Scheduler IO
randomScheduleIO = do
  ra <- liftIO $ randomRIO (0 :: Int, 1)
  rb <- liftIO $ randomRIO (0 :: Int, 1)
  pure (if ra == 0 then A0 else A1, if rb == 0 then B0 else B1)

-- Experiments in IO draw from the global generator; fixing it
-- first makes a run reproducible.
seeded :: Int -> IO a -> IO a
seeded s act = setStdGen (mkStdGen s) >> act

------------------------------------------------------------
-- A trial, as the experimenter records it: the settings the
-- scheduler chose and the outcomes the boxes produced. The
-- scheduler and the membrane both read the same step index, so a
-- trial runs one and then the other, and keeps both results.
-- (In the submission this was the body of chsh, which kept only
-- the score.)
--
-- The scheduler chooses the settings once, and the trial hands them
-- to the membrane. A membrane may depend on them: that is
-- superdeterminism, whose sampler is told the settings (see
-- CHSH.Superdet). The membrane of every other model is blind to
-- them. (In revision 3 the trial took a RunTrial, and
-- superdeterminism had a trial of its own, trialSuperdet, which
-- ran the boxes without a membrane.)

data Record = Record ASetting BSetting Outcome Outcome
  deriving Eq

trial :: (Monad e, TrialModel t)
      => Scheduler e -> (Context -> RunTrial e t) -> Exp e Record
trial sched membrane = do
  s@(a, b) <- sched
  (x, y)   <- membrane s (jointAB a b)
  pure (Record a b x y)

-- A membrane blind to the settings: the same at every one.
blind :: RunTrial e t -> Context -> RunTrial e t
blind runTrial _ = runTrial

-- An experiment runs a trial at the steps 0 .. n-1 and returns
-- the record of the run.
experiment :: Monad e => Int -> Exp e Record -> e [Record]
experiment n oneTrial = mapM (runReaderT oneTrial) [0 .. n - 1]

------------------------------------------------------------
-- The empirical model of a run: a table with a row for each
-- context and a column for each pair of outcomes, whose cells
-- count the trials. A cell is a page that a trial can write.
-- Divided by the number of trials in the context, the counts are
-- the frequencies P(x, y | a, b). Everything the experiment
-- reports is read off this one table.

-- every value of a type, in the order of its declaration
every :: (Bounded a, Enum a) => [a]
every = [minBound .. maxBound]

-- the rows, the columns and the cells of a table, in the order of
-- the paper's tables: the list applicative takes every combination
contexts :: [Context]
contexts = liftA2 (,) every every

outcomePairs :: [(Outcome, Outcome)]
outcomePairs = liftA2 (,) every every

pages :: [Record]
pages = Record <$> every <*> every <*> every <*> every

-- a table pairs each page with its count: the number of pages of
-- the record equal to it
newtype Empirical = Empirical [(Record, Int)]
  deriving Eq

empirical :: [Record] -> Empirical
empirical rs = Empirical [ (p, length (filter (== p) rs)) | p <- pages ]

type Event = (Outcome, Outcome) -> Bool

-- the number of trials in context (a, b) whose outcomes satisfy p
numTrials :: Empirical -> ASetting -> BSetting -> Event -> Int
numTrials (Empirical m) a b p =
  sum [ k | (Record a' b' x y, k) <- m, (a', b') == (a, b), p (x, y) ]

-- the frequency, among the trials of context (a, b), of the
-- outcomes that satisfy p
freq :: Empirical -> ASetting -> BSetting -> Event -> Double
freq m a b p =
  fromIntegral (numTrials m a b p) / fromIntegral (numTrials m a b (const True))

------------------------------------------------------------
-- The CHSH value, read off the table: chshOf of the correlators. A
-- correlator is the score of a trial in expectation, over the trials
-- of its own context. (Before, chsh averaged the signed scores of all
-- trials; under the fixed schedule with n a multiple of 4 the two
-- agree. Under the random schedule the contexts occur unequally
-- often, and the per-context value is the one an experimenter would
-- compute from the record.)
correlator :: Empirical -> ASetting -> BSetting -> Double
correlator m a b =
  sum [ fromIntegral (trialValue xy) * freq m a b (== xy) | xy <- outcomePairs ]

-- The CHSH value of a run: same arguments as before.
chsh :: (Monad e, TrialModel t)
     => Int -> Scheduler e -> RunTrial e t -> e Double
chsh n sched runTrial =
  chshOf . correlator . empirical <$> experiment n (trial sched (blind runTrial))


==> anc/src/CHSH/Explore.hs <==
module CHSH.Explore where

import CHSH.Util
import CHSH.Experiment

import Control.Monad.Identity
import Control.Monad.State.Strict
import Control.Monad.Reader

------------------------------------------------------------
-- This module corresponds to Section 2 of the paper, 
-- where we explore
-- (1) boxes as pure functions (Identity monad).
-- (2) boxes as shared state (State monad).
-- (3) a scheduler-induced loophole (Clocked).

------------------------------------------------------------
-- Identity monad with fixed outcomes
-- CHSH = 2

instance TrialModel Identity where
  localA _ = pure Plus
  localB _ = pure Plus

chshId :: Int
chshId = chshOf (\a b -> trialValue (runIdentity (jointAB a b)))

-- ghci> chshId
-- 2


------------------------------------------------------------
-- Signaling model (within-trial communication)
-- We model Alice writing her setting and Bob reading it.
-- This violates locality within a trial, so it hits 4 no matter the schedule.

-- breaks parameter independence

data Shared = Shared { lastASetting :: Maybe ASetting }

instance TrialModel (State Shared) where
  localA a = do
    modify' (\s -> s { lastASetting = Just a })
    pure Minus
  localB b = do
    ma <- gets lastASetting
    pure $ case (ma, b) of
      (Just A1, B1) -> Plus
      _             -> Minus

chshST :: Int
chshST = chshOf (\a b -> trialValue (evalState (jointAB a b) (Shared Nothing)))

-- ghci> chshST
-- 4


------------------------------------------------------------
-- A schedule-induced, cross-trial loophole: 
-- trial can read a shared clock (step index)

newtype Clocked a = Clocked { unClocked :: Reader Int a }
  deriving (Functor, Applicative, Monad, MonadReader Int)

instance TrialModel Clocked where
  localA _ = pure Plus
  localB _ = do
    i <- ask
    pure $ if i `mod` 4 == 3 then Minus else Plus


runTrialCI, runTrialCZ :: Applicative e => RunTrial e Clocked
runTrialCI (Clocked r) = ReaderT (\i -> pure (runReader r i))
runTrialCZ (Clocked r) = ReaderT (\_ -> pure (runReader r 0))

test3CI, test3CZ :: Double
test3CI = runIdentity (chsh 20000 fixedSchedule runTrialCI)
test3CZ = runIdentity (chsh 20000 fixedSchedule runTrialCZ)

test3RCI, test3RCZ :: IO Double
test3RCI = chsh 20000 randomScheduleIO runTrialCI
test3RCZ = chsh 20000 randomScheduleIO runTrialCZ

-- expect 4 results to be ~1.0, ~2.0, ~2.0, and ~4.0, in some order
-- revealed in Clocked.hs test3* functions

------------------------------------------------------------



==> anc/src/CHSH/Identity.hs <==
module CHSH.Identity where

import CHSH.Util
import CHSH.Experiment
import Control.Monad.Identity
import Control.Monad.Reader

------------------------------------------------------------
-- Identity monad with fixed outcomes
-- CHSH = 2

instance TrialModel Identity where
  localA a = if a == A0 then pure Plus else pure Minus
  localB b = if b == B0 then pure Minus else pure Plus


-- Trial is pure Identity inside any experiment monad
liftIdentity :: Applicative e => RunTrial e Identity
liftIdentity ta = ReaderT (\_ -> pure (runIdentity ta))

testIdentity_fixed :: Double
testIdentity_fixed = runIdentity (chsh 20000 fixedSchedule liftIdentity)
-- expect 2.0 exactly (deterministic)

testIdentity_random :: IO Double
testIdentity_random = chsh 20000 randomScheduleIO liftIdentity
-- expect ~2.0


==> anc/src/CHSH/LHV.hs <==
module CHSH.LHV where

import CHSH.Util
import CHSH.Experiment
import CHSH.NoSignaling

import Control.Monad.Reader
import Control.Monad.Identity
import System.Random (randomRIO)

------------------------------------------------------------
-- Local Hidden Variables (LHV) are a class of trial models
-- where the outcomes are determined by a shared random variable λ,
-- which is sampled at the start of each trial and then determines
-- the outcomes for all settings. This is a common class of models
-- considered in discussions of Bell's theorem.

data Lambda = Lambda
  { a0 :: Outcome
  , a1 :: Outcome
  , b0 :: Outcome
  , b1 :: Outcome
  } deriving Eq

newtype LHV a = LHV { unLHV :: Reader Lambda a }
  deriving newtype (Functor, Applicative, Monad, MonadReader Lambda)

instance TrialModel LHV where
  localA A0 = asks a0
  localA A1 = asks a1
  localB B0 = asks b0
  localB B1 = asks b1

-- Some instances of hidden variables

lambdaAllPlus :: Lambda
lambdaAllPlus = Lambda Plus Plus Plus Plus
-- Always equal => correlation +1 for every (a,b) => CHSH = +2

lambdaAntiAll :: Lambda
lambdaAntiAll = Lambda Plus Plus Minus Minus
-- Always opposite => correlation -1 for every (a,b) => CHSH = -2

allLambdas :: [Lambda]
allLambdas =
  [ Lambda x0 x1 y0 y1
  | x0 <- allOutcomes
  , x1 <- allOutcomes
  , y0 <- allOutcomes
  , y1 <- allOutcomes
  ]
  where allOutcomes = [Minus, Plus]

------------------------------------------------------------
-- Sampler menu
--
-- A sampler is an instruction of the experiment layer, like a
-- schedule: it may read the step, and it returns the strategy λ of
-- that step. (Before, type Sampler e = Int -> e Lambda: the same
-- thing, with the step as an explicit argument. ReaderT turns one
-- into the other, and every membrane applied its sampler at the
-- step it was running. Each sampler below is the old one, wrapped
-- in ReaderT.)

type Sampler e = Exp e Lambda

plus2, uniformAll :: Applicative e => Sampler e
plus2      = pure lambdaAllPlus
uniformAll = ReaderT (uniformCycle allLambdas)

-- the other extremal strategy, and the two in turn
minus2, altExtrema :: Applicative e => Sampler e
minus2     = pure lambdaAntiAll
altExtrema =
  ReaderT (\i -> if even i then pure lambdaAllPlus else pure lambdaAntiAll)

-- biasPlus2Loophole correlates with fixedSchedule because both use i.
-- With fixedSchedule using i `mod` 4, choosing λ based on i `mod` m
-- can leak information about (a,b). For m=8, the rare case i=7 is
-- always (A1,B1), which is precisely the minus term in CHSH, so this
-- bias can artificially inflate CHSH
--
-- biasPlus2Blocks chooses λ per block of 4 trials, so it is independent
-- of the within-block setting chosen by fixedSchedule (i `mod` 4).
biasPlus2Loophole, biasPlus2Blocks :: Applicative e =>
  Int -> Int -> Sampler e
biasPlus2Loophole = \k m -> ReaderT $
  \i -> if (i `mod` m) < k then pure lambdaAllPlus else pure lambdaAntiAll
biasPlus2Blocks = \k m -> ReaderT $
  \i -> let blk = i `div` 4
        in pure $ if (blk `mod` m) < k then lambdaAllPlus else lambdaAntiAll

-- uniformBlocks cycles through all 16 strategies, as uniformAll does,
-- but one per block of 4 trials, as biasPlus2Blocks does. Under
-- fixedSchedule every context then meets every strategy equally
-- often; with uniformAll it meets only the 4 that share its i `mod` 4.
uniformBlocks :: Applicative e => Sampler e
uniformBlocks = ReaderT (\i -> uniformCycle allLambdas (i `div` 4))

-- IO sampler: a genuine biased coin between the two extremals
-- Expected CHSH: 4p - 2 (no schedule correlation assumed)
biasedPlus2IO :: Double -> Sampler IO
biasedPlus2IO p = do
  u <- liftIO (randomRIO (0.0, 1.0))
  pure $ if u < p then lambdaAllPlus else lambdaAntiAll

-- A sampler that cannot read the step: λ comes from the lab's
-- effect alone. Every sampler above may read the step, and so may
-- the schedule; this one cannot follow a schedule through it.
fresh :: e Lambda -> Sampler e
fresh draw = ReaderT (const draw)

-- One of the 16 strategies, uniformly at random: uniformAll drawn
-- from coins instead of cycled through with the step.
uniformIO :: IO Lambda
uniformIO = (allLambdas !!) <$> randomRIO (0, length allLambdas - 1)

------------------------------------------------------------
-- Membrane: embed an LHV trial into the experiment monad Exp e,
-- by sampling a λ for each trial using a provided sampler.
-- (Before: ReaderT $ \i -> do lam <- sampleLam i; pure (runReader r lam).
-- With the sampler in Exp e, it reads the step itself.)

runTrialLHV :: Functor e => Sampler e -> RunTrial e LHV
runTrialLHV samp (LHV r) = runReader r <$> samp

------------------------------------------------------------
-- CHSH tests

lhvCHSHId :: Int -> Sampler Identity -> Scheduler Identity -> Double
lhvCHSHId n samp sched =
  runIdentity (chsh n sched (runTrialLHV samp))

lhvCHSHIO :: Int -> Sampler IO -> Scheduler IO -> IO Double
lhvCHSHIO n samp sched =
  chsh n sched (runTrialLHV samp)

testLHV_uniform_fixed :: Double
testLHV_uniform_fixed = lhvCHSHId 20000 uniformAll fixedSchedule
-- 0.0 exactly

testLHV_uniform_random :: IO Double
testLHV_uniform_random = lhvCHSHIO 200000 uniformAll randomScheduleIO
-- ~0.0

testLHV_plus2 :: Double
testLHV_plus2 = lhvCHSHId 20000 plus2 fixedSchedule
-- 2.0 exactly

testLHV_minus2 :: Double
testLHV_minus2 = lhvCHSHId 20000 minus2 fixedSchedule
-- -2.0 exactly


testLHV_bias_loophole_7of8 :: Double
testLHV_bias_loophole_7of8 =
  lhvCHSHId 20000 (biasPlus2Loophole 7 8) fixedSchedule
-- 3.0 under fixedSchedule (this is the point!)

testLHV_bias_blocks_7of8 :: Double
testLHV_bias_blocks_7of8 =
  lhvCHSHId 20000 (biasPlus2Blocks 7 8) fixedSchedule
-- 4*(7/8) - 2 = 1.5

testLHV_biasIO :: Double -> IO Double
testLHV_biasIO p = lhvCHSHIO 200000 (biasedPlus2IO p) fixedSchedule

------------------------------------------------------------
-- Reports: the CHSH value and the no-signaling verdict of the
-- same run. (Before, noSignalingLHV_uniform checked no-signaling
-- in separate experiments at fixed settings, and passed.)
-- Print one with printReport.

reportLHV_uniform_fixed :: Report
reportLHV_uniform_fixed =
  runIdentity (chshReport 80000 fixedSchedule (runTrialLHV uniformAll))
-- CHSH 0.0, yet Bob's marginal at B0 follows Alice's setting:
-- uniformAll cycles with the step index, and so does the fixed
-- schedule, so i `mod` 4 fixes Bob's entries of λ and the context
-- at once. The table is not the uniform model of Figure 4.

reportLHV_uniform_random :: IO Report
reportLHV_uniform_random =
  seeded 1 (chshReport 80000 randomScheduleIO (runTrialLHV uniformAll))
-- CHSH ~0.0, no-signaling: the uniform model of Figure 4

reportLHV_bias_loophole_7of8 :: Report
reportLHV_bias_loophole_7of8 =
  runIdentity (chshReport 80000 fixedSchedule (runTrialLHV (biasPlus2Loophole 7 8)))
-- CHSH 3.0, and Bob's marginal at B1 depends on Alice's setting

reportLHV_bias_blocks_7of8 :: Report
reportLHV_bias_blocks_7of8 =
  runIdentity (chshReport 80000 fixedSchedule (runTrialLHV (biasPlus2Blocks 7 8)))
-- CHSH 1.5, no-signaling


==> anc/src/CHSH/NoSignaling.hs <==
module CHSH.NoSignaling where

import CHSH.Util
import CHSH.Experiment

import Data.List (intercalate)
import Text.Printf (printf)

------------------------------------------------------------
-- No-signaling, read off the table of the very run that produced
-- the CHSH value.
--
-- Each condition compares one party's probability of Plus in two
-- contexts that differ only in the other party's setting:
--
--   Alice at a:  P(x = Plus | a, B0)  =  P(x = Plus | a, B1)
--   Bob   at b:  P(y = Plus | A0, b)  =  P(y = Plus | A1, b)
--
-- (Before, noSignalingReport estimated these frequencies in
-- separate experiments whose settings were fixed in advance, with
-- the step index swept from 0 to n-1 at each fixed pair. Those
-- experiments are not the one whose CHSH value is reported: a
-- model whose trials depend on the step index, or whose sampler
-- depends on the settings, behaves differently in them.)

data Comparison = Comparison
  { condition :: String       -- e.g. "Bob at B1"
  , first     :: (Int, Int)   -- (trials with Plus, trials) in one context
  , second    :: (Int, Int)   -- the same in the other context
  }

comparisons :: Empirical -> [Comparison]
comparisons m = [ alice a | a <- [A0, A1] ] ++ [ bob b | b <- [B0, B1] ]
  where
    alice a   = Comparison ("Alice at " ++ showA a) (plusA a B0) (plusA a B1)
    bob b     = Comparison ("Bob at " ++ showB b) (plusB A0 b) (plusB A1 b)
    plusA a b = (numTrials m a b (\(x, _) -> x == Plus), numTrials m a b anything)
    plusB a b = (numTrials m a b (\(_, y) -> y == Plus), numTrials m a b anything)
    anything  = const True

-- The table comes from a finite run, so equality is decided
-- statistically. A condition is violated when one of its two
-- contexts never occurred, or when the two frequencies are more
-- than four standard errors apart (a two-proportion z-test).
-- Frequencies that agree exactly are never flagged. Frequencies of
-- 1 and 0 are flagged as soon as the two contexts together have more
-- than 16 trials: the standard error is then 1/sqrt (n1 + n2). At
-- four standard errors, a large run of a model that does not signal
-- is flagged in fewer than one run in three thousand.

violated :: Comparison -> Bool
violated (Comparison _ (k1, n1) (k2, n2)) =
  n1 == 0 || n2 == 0 || abs (p1 - p2) > 4 * se
  where
    p1 = fromIntegral k1 / fromIntegral n1 :: Double
    p2 = fromIntegral k2 / fromIntegral n2
    p  = fromIntegral (k1 + k2) / fromIntegral (n1 + n2)
    se = sqrt (p * (1 - p) * (1 / fromIntegral n1 + 1 / fromIntegral n2))

------------------------------------------------------------
-- One run, one table, both verdicts.

data Report = Report
  { table     :: Empirical
  , chshValue :: Double
  , signaling :: [String]    -- the conditions that the run violates
  }

report :: Monad e => Int -> Exp e Record -> e Report
report n oneTrial = do
  m <- empirical <$> experiment n oneTrial
  pure (Report m (chshOf (correlator m))
                 [ condition c | c <- comparisons m, violated c ])

-- Takes the same arguments as chsh.
chshReport :: (Monad e, TrialModel t)
           => Int -> Scheduler e -> RunTrial e t -> e Report
chshReport n sched runTrial = report n (trial sched (blind runTrial))

noSignalingIn :: Report -> Bool
noSignalingIn = null . signaling

------------------------------------------------------------
-- Printing

showA :: ASetting -> String
showA A0 = "A0"
showA A1 = "A1"

showB :: BSetting -> String
showB B0 = "B0"
showB B1 = "B1"

-- The empirical model as frequencies, one row per context, with
-- both marginals and the number of trials at the end.
renderTable :: Empirical -> String
renderTable m = unlines $
    "a   b   |  ++     +-     -+     --    | P(x=+) P(y=+)  trials"
  : [ showA a ++ "  " ++ showB b ++ "  | "
      ++ concat [ cell (freq m a b (== xy)) | xy <- outcomePairs ]
      ++ "| " ++ cell (freq m a b (\(x, _) -> x == Plus))
      ++ cell (freq m a b (\(_, y) -> y == Plus))
      ++ show (numTrials m a b (const True))
    | (a, b) <- contexts ]
  where
    cell :: Double -> String
    cell v = printf "%-7.3f" v

-- The four no-signaling comparisons of the table, with the two
-- frequencies each compares.
renderComparisons :: Empirical -> String
renderComparisons m = unlines
  [ printf "%-12s %s  vs  %s   %s" (condition c)
      (prob (first c)) (prob (second c)) (verdict c)
  | c <- comparisons m ]
  where
    prob :: (Int, Int) -> String
    prob (_, 0) = "  n/a"
    prob (k, k') = printf "%.3f" (fromIntegral k / fromIntegral k' :: Double)
    verdict c = if violated c then "violated" else "ok"

renderReport :: Report -> String
renderReport r = concat
  [ renderTable (table r)
  , "CHSH = " ++ show (chshValue r) ++ "\n"
  , renderComparisons (table r)
  , if noSignalingIn r
      then "✓ No-signaling holds in this run\n"
      else "✗ No-signaling VIOLATED in this run: "
           ++ intercalate ", " (signaling r) ++ "\n" ]

printReport :: Report -> IO ()
printReport = putStr . renderReport

------------------------------------------------------------


==> anc/src/CHSH/PR.hs <==
module CHSH.PR where

import CHSH.Util
import CHSH.Experiment
import CHSH.NoSignaling

import Control.Applicative (liftA2)
import Control.Monad.IO.Class
import Control.Monad.Reader (ReaderT(..))

------------------------------------------------------------
-- PR box: a hypothetical no-signaling resource that achieves
-- the algebraic maximum CHSH value of 4. It is defined
-- by the constraint:
--   x ⊕ y = a ∧ b
-- where x,y are the outputs for Alice and Bob, and a,b are
-- their respective inputs (settings). The PR box is not
-- physically realizable, but serves as a useful theoretical
-- tool for understanding the limits of nonlocal correlations.

newtype PR a = PR { unPR :: IO a }
  deriving newtype (Functor, Applicative, Monad, MonadIO)

instance TrialModel PR where
  -- Either box on its own is a fair coin, at either setting: a box
  -- that reaches CHSH 4 without signaling can be nothing else.
  localA _ = PR randomOutcome
  localB _ = PR randomOutcome

  -- The two boxes in turn, as in the default: neither sees the other's
  -- setting or answer. All the nonlocality is in the constraint on the
  -- pair, which only the joint response can state.
  -- (Before: Alice's box answered, and the constraint computed Bob's
  -- answer from hers.)
  jointAB a b = liftA2 (,) (localA a) (localB b) `suchThat` prConstraint a b

-- The PR constraint, x xor y = a and b, in outcomes: the answers differ
-- exactly in context (A1,B1). In each context it keeps two pairs, and in
-- those two each party answers Plus once; so on fair coins, each answer
-- is still a fair coin.
prConstraint :: ASetting -> BSetting -> (Outcome, Outcome) -> Bool
prConstraint a b (x, y) = (x /= y) == (a == A1 && b == B1)

-- A computation, run again until its result satisfies p.
suchThat :: Monad m => m r -> (r -> Bool) -> m r
suchThat m p = do
  r <- m
  if p r then pure r else m `suchThat` p


------------------------------------------------------------
-- Membrane: embed PR trials into Exp IO; ignore the step index.

runTrialPR :: RunTrial IO PR
runTrialPR (PR ioa) = ReaderT (\_ -> ioa)

------------------------------------------------------------
-- Tests

-- PR should hit 4 under any schedule (fixed or random).
testPR_fixed :: IO Double
testPR_fixed = chsh 20000 fixedSchedule runTrialPR

testPR_random :: IO Double
testPR_random = chsh 20000 randomScheduleIO runTrialPR

------------------------------------------------------------
-- Reports: the CHSH value and the no-signaling verdict of the same
-- run. The table is the PR-box model of Figure 6, with uniform
-- marginals. (Before, noSignalingPR ran separate experiments; the
-- membrane ignores the step index, so the verdict is unchanged.)

reportPR_fixed :: IO Report
reportPR_fixed = seeded 7 (chshReport 80000 fixedSchedule runTrialPR)
-- CHSH 4.0, no-signaling

reportPR_random :: IO Report
reportPR_random = seeded 8 (chshReport 80000 randomScheduleIO runTrialPR)
-- CHSH 4.0, no-signaling


==> anc/src/CHSH/PRState.hs <==
module CHSH.PRState where

import CHSH.Util
import CHSH.Experiment
import CHSH.NoSignaling
import CHSH.LHV (Lambda(..), Sampler, uniformAll, plus2)

import Control.Monad.State

------------------------------------------------------------
-- A nonlocal hidden-variable model of the PR box.
-- Instead of Reader Lambda, we use State Lambda, so that the
-- hidden variable can be modified on-the-fly to enforce the
-- PR constraint.

newtype PRHiddenState a = PRHiddenState { unPRHiddenState :: State Lambda a }
  deriving newtype (Functor, Applicative, Monad, MonadState Lambda)

-- Each box reads its own entry of λ, as in CHSH.LHV, and then
-- overwrites both of the other party's entries with its outcome,
-- flipped in one of them when it measured its second setting.
-- jointAB keeps its default, liftA2 (,) (localA a) (localB b):
-- Alice's box and then Bob's, so Bob reads what Alice wrote, and his
-- outcome is hers, flipped in context (A1,B1). Bob's box rewrites
-- Alice's entries in the same way, but she has already answered.
-- (Before: the local methods only read, and jointAB paired two
-- computations, nonlocalA and nonlocalB, that read and wrote.)
instance TrialModel PRHiddenState where
  localA A0 = do
    x <- gets a0
    modify (\lam -> lam { b0 = x, b1 = x })
    pure x
  localA A1 = do
    x <- gets a1
    modify (\lam -> lam { b0 = x, b1 = flipOutcome x })
    pure x
  localB B0 = do
    y <- gets b0
    modify (\lam -> lam { a0 = y, a1 = y })
    pure y
  localB B1 = do
    y <- gets b1
    modify (\lam -> lam { a0 = y, a1 = flipOutcome y })
    pure y

------------------------------------------------------------
-- Membrane: embed an PR trial into the experiment monad Exp e,
-- by sampling a λ for each trial using a provided sampler.

runTrialPRHiddenState :: Functor e => Sampler e -> RunTrial e PRHiddenState
runTrialPRHiddenState samp (PRHiddenState s) = evalState s <$> samp

------------------------------------------------------------
-- CHSH Tests

testPRHiddenState :: Int -> Sampler IO -> Scheduler IO -> IO Double
testPRHiddenState n samp sched =
  chsh n sched (runTrialPRHiddenState samp)

testPRHiddenState_fixed :: Int -> Sampler IO -> IO Double
testPRHiddenState_fixed n samp =
  testPRHiddenState n samp fixedSchedule

testPRHiddenState_random :: Int -> Sampler IO -> IO Double
testPRHiddenState_random n samp =
  testPRHiddenState n samp randomScheduleIO

testPRHiddenState_uniform_fixed :: IO Double
testPRHiddenState_uniform_fixed =
  testPRHiddenState 20000 uniformAll fixedSchedule
-- 4.0

testPRHiddenState_uniform_random :: IO Double
testPRHiddenState_uniform_random =
  testPRHiddenState 20000 uniformAll randomScheduleIO
-- 4.0

------------------------------------------------------------
-- Reports: the CHSH value and the no-signaling verdict of the same
-- run. (Before, noSignalingPRHiddenState ran separate experiments
-- with the uniform sampler.)

reportPRHiddenState_uniform_fixed :: IO Report
reportPRHiddenState_uniform_fixed =
  chshReport 80000 fixedSchedule (runTrialPRHiddenState uniformAll)
-- CHSH 4.0, no-signaling. The cycling sampler correlates Bob's
-- entries of λ with the settings, but nonlocalA overwrites them
-- before Bob reads them, so the table is the PR box.

reportPRHiddenState_uniform_random :: IO Report
reportPRHiddenState_uniform_random =
  seeded 11 (chshReport 80000 randomScheduleIO (runTrialPRHiddenState uniformAll))
-- CHSH 4.0, no-signaling

reportPRHiddenState_plus2_fixed :: IO Report
reportPRHiddenState_plus2_fixed =
  chshReport 80000 fixedSchedule (runTrialPRHiddenState plus2)
-- CHSH 4.0, but Bob's marginal at B1 depends on Alice's setting:
-- no-signaling is a property of the uniform sampler, not of the model


==> anc/src/CHSH/Quantum.hs <==
module CHSH.Quantum where

import CHSH.Util
import CHSH.Experiment
import CHSH.NoSignaling

import Control.Applicative (liftA2)
import Control.Monad.IO.Class
import Control.Monad.Reader (ReaderT(..))
import Control.Monad.State (MonadState, StateT, evalStateT, get, modify)
import System.Random (randomRIO)

------------------------------------------------------------
-- Quantum trial model, as a quantum computing textbook writes it: the
-- state of two qubits is a vector of four amplitudes, one for each of
-- the basis states |00>, |01>, |10> and |11>; a measurement is a pair
-- of projectors; and the Born rule gives the probability of each
-- outcome and the state it leaves. Alice holds the first qubit, Bob the
-- second. Real amplitudes suffice for the states and measurements here.
-- (Before: pairs of polarization-entangled photons, with polarizers at
-- chosen angles, Malus's law and the collapse of the pair.)

type Vector = [Double]
type Matrix = [[Double]]

-- Dirac's brackets, as operators: u <| v is the inner product <u|v>,
-- m |> v the matrix m applied to the ket |v>, and m >< n the tensor
-- (Kronecker) product of two matrices, which the paper prints as a
-- circled times. Since |> binds tighter than <|, psi <| p |> psi is
-- <psi|P|psi>, and >< binds tighter still.
infixr 6 <|
infixr 7 |>
infixl 8 ><

(<|) :: Vector -> Vector -> Double
u <| v = sum (zipWith (*) u v)

(|>) :: Matrix -> Vector -> Vector
m |> v = map (<| v) m

(><) :: Matrix -> Matrix -> Matrix
m >< n = [ concat [ map (a *) row | a <- mrow ] | mrow <- m, row <- n ]

add, sub :: Matrix -> Matrix -> Matrix
add = zipWith (zipWith (+))
sub = zipWith (zipWith (-))

scale :: Double -> Matrix -> Matrix
scale c = map (map (c *))

normalize :: Vector -> Vector
normalize v = map (/ sqrt (v <| v)) v

------------------------------------------------------------
-- Measurements. A setting measures an observable whose eigenvalues
-- are +1 (Plus) and -1 (Minus). Alice measures Z or X, Bob
-- (Z + X)/sqrt 2 or (Z - X)/sqrt 2: the observables that maximize the
-- CHSH value of the state |00> + |11> below.

identity, pauliZ, pauliX :: Matrix
identity = [[1, 0], [0, 1]]
pauliZ   = [[1, 0], [0, -1]]
pauliX   = [[0, 1], [1, 0]]

observableA :: ASetting -> Matrix
observableA A0 = pauliZ
observableA A1 = pauliX

observableB :: BSetting -> Matrix
observableB B0 = scale (1 / sqrt 2) (add pauliZ pauliX)
observableB B1 = scale (1 / sqrt 2) (sub pauliZ pauliX)

-- The projector onto the eigenvalue of an outcome: (I + O)/2 for Plus,
-- (I - O)/2 for Minus.
projector :: Matrix -> Outcome -> Matrix
projector o Plus  = scale (1 / 2) (add identity o)
projector o Minus = scale (1 / 2) (sub identity o)

-- The same projectors on the pair: Alice's act on the first qubit,
-- P (x) I, and Bob's on the second, I (x) P.
measA :: ASetting -> Outcome -> Matrix
measA a x = projector (observableA a) x >< identity

measB :: BSetting -> Outcome -> Matrix
measB b y = identity >< projector (observableB b) y

-- The Born rule: the outcome whose projector is P has probability
-- <psi|P|psi>, and collapses the state to P|psi>, normalized.
probability :: Matrix -> Vector -> Double
probability p psi = psi <| p |> psi

collapse :: Matrix -> Vector -> Vector
collapse p psi = normalize (p |> psi)

-- Plus with probability p
coin :: Double -> IO Outcome
coin p = do
  u <- randomRIO (0, 1)
  pure (if u < p then Plus else Minus)

------------------------------------------------------------
-- A source of pairs prepares a state of the two qubits.

type Source = Vector

-- |00> + |11>, normalized: the maximally entangled state of two qubits
maximallyEntangled :: Source
maximallyEntangled = normalize [1, 0, 0, 1]

-- cos theta |00> + sin theta |11>: maximallyEntangled at theta = pi/4,
-- the product state |00> at theta = 0
entangled :: Double -> Source
entangled theta = [cos theta, 0, 0, sin theta]

-- The correlation of a context, <psi| A (x) B |psi>: the average of the
-- product of the two outcomes, which the CHSH value combines.
correlation :: Source -> ASetting -> BSetting -> Double
correlation psi a b = psi <| observableA a >< observableB b |> psi

------------------------------------------------------------
-- The trial monad holds the state of the pair, which a measurement
-- collapses, and flips coins in IO.

newtype Quantum a = Quantum { unQuantum :: StateT Vector IO a }
  deriving newtype (Functor, Applicative, Monad, MonadIO, MonadState Vector)

instance TrialModel Quantum where
  -- each party measures its own qubit of the pair, and leaves the state
  -- as it is
  localA a = do
    psi <- get
    liftIO (coin (probability (measA a Plus) psi))
  localB b = do
    psi <- get
    liftIO (coin (probability (measB b Plus) psi))

  -- the two boxes in turn, each collapsing the state that the other reads
  jointAB a b = liftA2 (,) (nonlocalA a) (nonlocalB b)

-- Dual to each other: a box answers as on its own, and then collapses
-- the state to what its outcome leaves. (In jointAB nothing reads the
-- state after nonlocalB. The two measurements commute, so either box
-- could go first, with the same joint distribution.)
nonlocalA :: ASetting -> Quantum Outcome
nonlocalA a = do
  x <- localA a
  modify (collapse (measA a x))
  pure x

nonlocalB :: BSetting -> Quantum Outcome
nonlocalB b = do
  y <- localB b
  modify (collapse (measB b y))
  pure y

-- Membrane: embed a Quantum trial into the experiment monad Exp IO. A
-- trial starts from a pair in the given state, and the state it ends in
-- ends with it. The experiment has a step index, but this model does
-- not use it.
runTrialSource :: Source -> RunTrial IO Quantum
runTrialSource psi (Quantum m) = ReaderT (\_ -> evalStateT m psi)

runTrialQuantum :: RunTrial IO Quantum
runTrialQuantum = runTrialSource maximallyEntangled

------------------------------------------------------------
-- CHSH tests

-- Expect ~2.8284 (2*sqrt 2)
testQuantum_fixed :: IO Double
testQuantum_fixed = chsh 200000 fixedSchedule runTrialQuantum

-- Expect ~2.8284 as well (schedule randomness should not matter here)
testQuantum_random :: IO Double
testQuantum_random = chsh 200000 randomScheduleIO runTrialQuantum

------------------------------------------------------------
-- Reports: the CHSH value and the no-signaling verdict of the same
-- run; the table also shows every marginal.

reportQuantum_fixed :: IO Report
reportQuantum_fixed = seeded 5 (chshReport 80000 fixedSchedule runTrialQuantum)
-- CHSH ~2.83, no-signaling, every marginal ~1/2

reportQuantum_random :: IO Report
reportQuantum_random = seeded 6 (chshReport 80000 randomScheduleIO runTrialQuantum)
-- CHSH ~2.83, no-signaling

-- A partially entangled state, theta = pi/8. Each qubit on its own is
-- now more likely 0 than 1, so its marginal depends on the observable
-- measured; it still does not depend on the other party's.
reportQuantum_partial :: IO Report
reportQuantum_partial = seeded 14 (chshReport 80000 fixedSchedule (runTrialSource (entangled (pi / 8))))
-- CHSH ~1 + sqrt 2 ~ 2.41, no-signaling; P(x=+) ~0.854 at A0 and ~0.5
-- at A1, P(y=+) ~0.75 at both of Bob's settings


==> anc/src/CHSH/Shared.hs <==
module CHSH.Shared where

import CHSH.Util
import CHSH.Experiment
import CHSH.NoSignaling
import Control.Monad.State.Strict
import Control.Monad.Reader
import Control.Monad.Identity

------------------------------------------------------------
-- Signaling model (within-trial communication)
-- We model Alice writing her setting and Bob reading it.
-- This violates locality within a trial, so it hits 4 no matter the schedule.

-- breaks parameter independence

data Shared = Shared { lastASetting :: Maybe ASetting }

instance TrialModel (State Shared) where
  localA a = do
    modify' (\s -> s { lastASetting = Just a })
    pure Minus
  localB b = do
    ma <- gets lastASetting
    pure $ case (ma, b) of
      (Just A1, B1) -> Plus
      _             -> Minus

chshST :: Int
chshST = chshOf (\a b -> trialValue (evalState (jointAB a b) (Shared Nothing)))


runTrialState :: RunTrial Identity (State Shared)
runTrialState t = ReaderT (\_ -> Identity (evalState t (Shared Nothing)))

test2_fixed :: Double
test2_fixed = runIdentity (chsh 20000 fixedSchedule runTrialState)
-- 4.0

------------------------------------------------------------
-- Report: the run signals, as intended. (Before, this model was
-- never shown to the no-signaling checker; it is the negative
-- control the demo lacked.)

reportShared_fixed :: Report
reportShared_fixed = runIdentity (chshReport 80000 fixedSchedule runTrialState)
-- CHSH 4.0; Bob's marginal at B1 depends on Alice's setting


==> anc/src/CHSH/Staging.hs <==
module CHSH.Staging where

import CHSH.Util
import CHSH.Experiment
import CHSH.LHV (Lambda(..), Sampler)
import CHSH.Quantum (Quantum(..), Source, Vector, nonlocalA, nonlocalB)
import CHSH.PRState (PRHiddenState(..))
import CHSH.BellTable (BellHiddenState(..))

import Control.Monad.IO.Class (MonadIO)
import Control.Monad.Reader (ReaderT(..))
import Control.Monad.State (MonadState, State, StateT, evalState, evalStateT, gets)

------------------------------------------------------------
-- The same boxes, staged the other way. In a state monad, liftA2 runs
-- its two computations in turn, in the default jointAB as in an
-- override; and a membrane runs each trial from a fresh state and drops
-- the state in which the trial ends, so a write that nothing reads
-- afterwards changes nothing. Whether a write sits in a local response
-- or in an overridden jointAB therefore changes no run, and decides
-- neither property. What makes the quantum boxes local and not factored,
-- and the boxes with a hidden state factored and not local, is what
-- their writes carry (Section 5.3 of the paper).

-- The quantum boxes, with local responses that collapse the state and
-- the default jointAB, which is then the override of CHSH.Quantum. Run
-- on its own, nonlocalA a flips the same coin as localA a, and its
-- collapse is dropped. The runs are those of CHSH.Quantum, draw for draw.
newtype Collapsing a = Collapsing (StateT Vector IO a)
  deriving newtype (Functor, Applicative, Monad, MonadIO, MonadState Vector)

instance TrialModel Collapsing where
  localA a = Collapsing (unQuantum (nonlocalA a))
  localB b = Collapsing (unQuantum (nonlocalB b))

-- the membrane of CHSH.Quantum
runTrialCollapsing :: Source -> RunTrial IO Collapsing
runTrialCollapsing psi (Collapsing m) = ReaderT (\_ -> evalStateT m psi)

------------------------------------------------------------
-- The boxes with a hidden state, with local responses that only read
-- their entry of λ, as in CHSH.LHV, and a jointAB that pairs the
-- computations that read and write: the local responses of CHSH.PRState
-- and CHSH.BellTable, in the order of their default. The runs are those
-- of CHSH.PRState and CHSH.BellTable, draw for draw. (Before: those two
-- modules were written this way.)

-- the entry of λ for a setting, read and not written
readA :: MonadState Lambda m => ASetting -> m Outcome
readA A0 = gets a0
readA A1 = gets a1

readB :: MonadState Lambda m => BSetting -> m Outcome
readB B0 = gets b0
readB B1 = gets b1

newtype ReadOnlyPR a = ReadOnlyPR (State Lambda a)
  deriving newtype (Functor, Applicative, Monad, MonadState Lambda)

instance TrialModel ReadOnlyPR where
  localA = readA
  localB = readB
  jointAB a b = ReadOnlyPR (unPRHiddenState (jointAB a b))

runTrialReadOnlyPR :: Functor e => Sampler e -> RunTrial e ReadOnlyPR
runTrialReadOnlyPR samp (ReadOnlyPR s) = evalState s <$> samp

newtype ReadOnlyBell a = ReadOnlyBell (State Lambda a)
  deriving newtype (Functor, Applicative, Monad, MonadState Lambda)

instance TrialModel ReadOnlyBell where
  localA = readA
  localB = readB
  jointAB a b = ReadOnlyBell (unBellHiddenState (jointAB a b))

runTrialReadOnlyBell :: Functor e => Sampler e -> RunTrial e ReadOnlyBell
runTrialReadOnlyBell samp (ReadOnlyBell s) = evalState s <$> samp


==> anc/src/CHSH/Superdet.hs <==
module CHSH.Superdet where

import CHSH.Util
import CHSH.Experiment
import CHSH.NoSignaling
import CHSH.LHV (Lambda(..), LHV, Sampler, plus2, runTrialLHV)

import Control.Monad.Identity
import Control.Monad.IO.Class (liftIO)

------------------------------------------------------------
-- Superdeterminism: lambda may depend on settings (a,b).
-- It saves the locality assumption (conjunction of parameter
-- and outcome independence) at the cost of lambda-independence.
-- By allowing λ to depend on (a,b), we can "cheat" and achieve
-- the algebraic maximum 4 for CHSH, even under random scheduling.


-- "Illegal" sampler: lambda may depend on the chosen settings.
-- Given the settings of the step, it is an instruction of the
-- experiment layer, like a legal sampler; a legal sampler is a bad
-- one that ignores the settings (const samp).
-- (Before: type BadSampler e = Int -> (ASetting, BSetting) -> e Lambda.)
type BadSampler e = Context -> Exp e Lambda

-- The membrane of a superdeterministic model at the settings s of
-- its trial: the LHV membrane, with λ drawn by the bad sampler at s.
-- The trial hands s over (CHSH.Experiment.trial), so the run goes
-- through the same trial as every other model.
-- (In revision 3, trialSuperdet ran the boxes without a membrane; in
-- the submission, chshSuperdet did, and a membrane of the same name,
-- runTrialSuperdet sched badLam, re-ran the schedule to find s.)
runTrialSuperdet :: Functor e => BadSampler e -> Context -> RunTrial e LHV
runTrialSuperdet bad s = runTrialLHV (bad s)

-- Superdet CHSH runner: the CHSH value of such a run.
chshSuperdet
  :: Monad e
  => Int
  -> Scheduler e
  -> BadSampler e
  -> e Double
chshSuperdet n sched bad =
  chshOf . correlator . empirical <$> experiment n (trial sched (runTrialSuperdet bad))

-- ... and the full report of such a run: same table, both verdicts.
reportSuperdet
  :: Monad e
  => Int
  -> Scheduler e
  -> BadSampler e
  -> e Report
reportSuperdet n sched bad = report n (trial sched (runTrialSuperdet bad))

------------------------------------------------------------
-- A maximally cheating bad sampler: force the CHSH term to be +1
-- always. For (A1,B1) we want trialValue = -1 so the "-" term
-- becomes +1. Otherwise we want trialValue = +1 directly.

cheatLam :: Applicative e => BadSampler e
cheatLam (a,b) =
  pure $ case (a,b) of
    (A1,B1) -> Lambda Plus Plus Plus Minus
    _       -> Lambda Plus Plus Plus Plus

-- Control: a legal sampler ignores (a,b); this is an ordinary LHV choice.
legalAllPlus :: Applicative e => BadSampler e
legalAllPlus _ = plus2

-- A sampler that sees the settings and still keeps both marginals
-- fair: one coin, handed to Bob flipped in context (A1,B1). Its
-- runs reproduce the PR box, CHSH value 4 included, and they are
-- no-signaling: no test on the table can detect this measurement
-- dependence.
cheatNS :: BadSampler IO
cheatNS (a, b) = liftIO $ do
  r <- randomOutcome
  let y = if a == A1 && b == B1 then flipOutcome r else r
  pure (Lambda r r y y)

------------------------------------------------------------
-- The step is shared. A sampler of the legal type may run the
-- schedule itself, at the same step, and pass the settings it gets
-- to a bad sampler. Nothing in its type says so.

peek :: Monad e => Scheduler e -> BadSampler e -> Sampler e
peek sched bad = sched >>= bad

-- runTrialLHV (peek sched bad) is the membrane runTrialSuperdet
-- sched badLam of the submission, which re-ran the schedule. Under
-- fixedSchedule, a function of the step, peek finds the settings of
-- the trial and the run is cheatLam's: CHSH 4. Under
-- randomScheduleIO it draws settings of its own, independent of the
-- trial's, and the cheat is gone: CHSH 2.

------------------------------------------------------------
-- CHSH Tests

testSuperdet_fixed :: Double
testSuperdet_fixed =
  runIdentity (chshSuperdet 20000 fixedSchedule cheatLam)
-- 4.0

testSuperdet_random :: IO Double
testSuperdet_random =
  chshSuperdet 20000 randomScheduleIO cheatLam
-- 4.0 (superdet correlations persist under randomization by definition)

testSuperdet_control :: Double
testSuperdet_control =
  runIdentity (chshSuperdet 20000 fixedSchedule legalAllPlus)
-- 2.0 exactly

------------------------------------------------------------
-- Reports

reportSuperdet_fixed :: Report
reportSuperdet_fixed = runIdentity (reportSuperdet 80000 fixedSchedule cheatLam)
-- CHSH 4.0, and Bob's marginal at B1 depends on Alice's setting:
-- at B1 he answers Plus next to A0 and Minus next to A1

reportSuperdet_random :: IO Report
reportSuperdet_random = seeded 4 (reportSuperdet 80000 randomScheduleIO cheatLam)
-- CHSH 4.0; signals likewise

reportSuperdet_control :: Report
reportSuperdet_control = runIdentity (reportSuperdet 80000 fixedSchedule legalAllPlus)
-- CHSH 2.0, no-signaling

reportSuperdet_cheatNS :: IO Report
reportSuperdet_cheatNS = seeded 10 (reportSuperdet 80000 randomScheduleIO cheatNS)
-- CHSH 4.0, no-signaling: the PR box, from a sampler that sees the settings

reportPeek_fixed :: Report
reportPeek_fixed =
  runIdentity (chshReport 80000 fixedSchedule (runTrialLHV (peek fixedSchedule cheatLam)))
-- CHSH 4.0, Bob at B1 signals: cheatLam's run, from a legal type

reportPeek_random :: IO Report
reportPeek_random =
  seeded 4 (chshReport 80000 randomScheduleIO (runTrialLHV (peek randomScheduleIO cheatLam)))
-- CHSH ~2.0, no-signaling: the peeked settings are not the trial's


==> anc/src/CHSH/Util.hs <==
module CHSH.Util where

import System.Random (randomRIO)

------------------------------------------------------------
-- Outcomes and settings

-- We have an experiment with the following ingredients:
--   - two black boxes, one with Alice and one with Bob
--   - each black box has one input with two possible values
--   - each black box produces +/-1 as output
--   - the internals of the black boxes are unknown but are
--     subject to possible constraints we will explore

-- Each party has two possible settings (inputs to their black box)

data ASetting = A0 | A1 deriving (Eq, Enum, Bounded)
data BSetting = B0 | B1 deriving (Eq, Enum, Bounded)

-- A CHSH trial with settings (a,b) produces a pair (x,y).
-- The score is +/-1 indicating agreement or disagreement

data Outcome = Plus | Minus deriving (Eq, Enum, Bounded)

-- Sample an unbiased sign (±1) as Outcome
randomOutcome :: IO Outcome
randomOutcome = do
  r <- randomRIO (0 :: Int, 1)
  pure $ if r == 0 then Minus else Plus

flipOutcome :: Outcome -> Outcome
flipOutcome Minus = Plus
flipOutcome Plus  = Minus

trialValue :: (Outcome, Outcome) -> Int
trialValue (x, y) | x == y    = 1
                  | otherwise = -1

-- The CHSH expression of a number given per context: the score of a
-- single trial, or the correlator of a table (CHSH.Experiment)
chshOf :: Num r => (ASetting -> BSetting -> r) -> r
chshOf v = v A0 B0 + v A0 B1 + v A1 B0 - v A1 B1

outBit :: Outcome -> Int
outBit Plus  = 0
outBit Minus = 1

bitOut :: Int -> Outcome
bitOut b = if b `mod` 2 == 0 then Plus else Minus

aBit :: ASetting -> Int
aBit A0 = 0
aBit A1 = 1

bBit :: BSetting -> Int
bBit B0 = 0
bBit B1 = 1

xor :: Int -> Int -> Int
xor u v = (u + v) `mod` 2

-- Sampling

-- (mcAverageIx, the average of the signed scores of all trials, is
-- gone: the CHSH value is now read off the empirical model of the
-- run, context by context. See CHSH.Experiment.)

uniformCycle :: Applicative e => [a] -> Int -> e a
uniformCycle xs i = pure (xs !! (i `mod` length xs))

prettyReport :: (Bool, String) -> IO ()
prettyReport (ok, msg) = do
  putStrLn msg
  putStrLn $
    if ok then "\n✓ No-signaling holds"
          else "\n✗ No-signaling VIOLATED"

------------------------------------------------------------


==> anc/test/Spec.hs <==
module Main (main) where

import Control.Applicative (liftA2)
import Control.Monad (forM, replicateM, unless)
import Control.Monad.State (evalStateT)
import Data.Functor.Identity (Identity, runIdentity)
import System.Exit (exitFailure)
import Test.HUnit

import CHSH.Util
import CHSH.Experiment
import CHSH.NoSignaling
import CHSH.Clocked (runTrialClockLoose, runTrialClockTight)
import CHSH.Identity (liftIdentity)
import CHSH.BellTable (runTrialBellHiddenState)
import CHSH.LHV (Sampler, altExtrema, biasPlus2Blocks, biasPlus2Loophole, biasedPlus2IO,
                 fresh, minus2, plus2, runTrialLHV, uniformAll, uniformBlocks, uniformIO)
import CHSH.PR (PR(..), prConstraint, runTrialPR, suchThat)
import CHSH.PRState (runTrialPRHiddenState)
import CHSH.Quantum ((><), Quantum(..), add, coin, collapse, correlation, entangled, maximallyEntangled,
                     measA, measB, nonlocalA, nonlocalB, normalize, pauliX, pauliZ, probability, projector,
                     runTrialQuantum, runTrialSource, scale, observableA, observableB)
import CHSH.Shared (runTrialState)
import CHSH.Staging (runTrialCollapsing, runTrialReadOnlyBell, runTrialReadOnlyPR)
import CHSH.Superdet (cheatLam, cheatNS, legalAllPlus, peek, reportSuperdet)
import Old

------------------------------------------------------------
-- One run, one table: every CHSH value and every no-signaling
-- verdict below is read off the empirical model of a single run.

n :: Int
n = 20000

-- The original's estimator: the signed scores of all trials,
-- averaged, times 4.
pooled :: [Record] -> Double
pooled rs = 4 * fromIntegral (sum (map score rs)) / fromIntegral (length rs)
  where
    score (Record a b x y) = case (a, b) of
      (A1, B1) -> negate (trialValue (x, y))
      _        -> trialValue (x, y)

near :: String -> Double -> Double -> Double -> Assertion
near what tol expected actual =
  assertBool (what ++ ": " ++ show actual ++ " is not within " ++ show tol
              ++ " of " ++ show expected)
             (abs (actual - expected) <= tol)

-- a run that signals: its CHSH value, and exactly these conditions
signals :: String -> Double -> [String] -> Report -> Assertion
signals what v conds r = do
  assertEqual (what ++ ": CHSH") v (chshValue r)
  assertEqual (what ++ ": violated conditions") conds (signaling r)

-- a run that does not: its CHSH value, within tol, and no condition
noSignal :: String -> Double -> Double -> Report -> Assertion
noSignal what tol v r = do
  near (what ++ ": CHSH") tol v (chshValue r)
  assertEqual (what ++ ": violated conditions") [] (signaling r)

fixedRun :: TrialModel t => RunTrial Identity t -> Report
fixedRun runTrial = runIdentity (chshReport n fixedSchedule runTrial)

plusY :: Empirical -> ASetting -> BSetting -> Double
plusY m a b = freq m a b (\(_, y) -> y == Plus)

-- two runs with the same table, hence the same verdicts
sameRun :: String -> Report -> Report -> Assertion
sameRun what r r' = do
  assertBool (what ++ ": the tables differ") (table r == table r')
  assertEqual (what ++ ": CHSH") (chshValue r) (chshValue r')
  assertEqual (what ++ ": violated conditions") (signaling r) (signaling r')

-- the same model, run through revision 3's sampler code and this one's
oldLHV :: Monad e => Scheduler e -> OldSampler e -> e Report
oldLHV sched samp = report n (oldTrial sched (oldRunTrialLHV samp))

newLHV :: Monad e => Scheduler e -> Sampler e -> e Report
newLHV sched samp = chshReport n sched (runTrialLHV samp)

------------------------------------------------------------

tests :: Test
tests = TestList
  [ TestLabel "the fixed schedule gives every context n/4 trials" $ TestCase $ do
      let m = table (fixedRun (runTrialLHV plus2))
      assertEqual "trials per context" [n `div` 4 | _ <- contexts]
        [ numTrials m a b (const True) | (a, b) <- contexts ]

  , TestLabel "under the fixed schedule the table gives the original estimator's value" $
    TestCase $ do
      let check :: TrialModel t => String -> RunTrial Identity t -> Assertion
          check what runTrial = do
            let rs = runIdentity (experiment n (trial fixedSchedule (blind runTrial)))
            near what 1e-9 (pooled rs) (chshOf (correlator (empirical rs)))
      check "pure boxes" liftIdentity
      check "LHV, cycling sampler" (runTrialLHV uniformAll)
      check "LHV, biased sampler" (runTrialLHV (biasPlus2Loophole 7 8))
      check "clocked, clock visible" runTrialClockLoose
      check "shared state" runTrialState
      rs <- seeded 5 (experiment n (trial fixedSchedule (blind runTrialQuantum)))
      near "quantum" 1e-9 (pooled rs) (chshOf (correlator (empirical rs)))

  , TestLabel "no-signaling is decided from the counts" $ TestCase $ do
      assertBool "equal frequencies are never flagged"
        (not (violated (Comparison "x" (5000, 10000) (5000, 10000))))
      assertBool "a deterministic difference is flagged in a large run"
        (violated (Comparison "x" (10000, 10000) (0, 10000)))
      assertBool "1 vs 0 is not flagged with 16 trials in all"
        (not (violated (Comparison "x" (8, 8) (0, 8))))
      assertBool "1 vs 0 is flagged with 17 trials in all"
        (violated (Comparison "x" (9, 9) (0, 8)))
      assertBool "a context that never occurred is flagged"
        (violated (Comparison "x" (3, 10) (0, 0)))
      assertBool "a gap within four standard errors passes"
        (not (violated (Comparison "x" (5000, 10000) (5100, 10000))))
      assertBool "a gap beyond four standard errors is flagged"
        (violated (Comparison "x" (5000, 10000) (5400, 10000)))

  , TestLabel "local models: exact values, no-signaling" $ TestCase $ do
      noSignal "pure boxes" 0 2 (fixedRun liftIdentity)
      noSignal "LHV plus2" 0 2 (fixedRun (runTrialLHV plus2))
      noSignal "LHV minus2" 0 (-2) (fixedRun (runTrialLHV minus2))
      noSignal "LHV blocks 7/8" 1e-9 1.5 (fixedRun (runTrialLHV (biasPlus2Blocks 7 8)))
      noSignal "clocked, clock hidden" 0 2 (fixedRun runTrialClockTight)
      noSignal "superdeterminism, legal sampler" 0 2
        (runIdentity (reportSuperdet n fixedSchedule legalAllPlus))
      u <- seeded 1 (chshReport n randomScheduleIO (runTrialLHV uniformAll))
      noSignal "LHV uniformAll, random schedule" 0.1 0 u
      c <- seeded 2 (chshReport n randomScheduleIO runTrialClockLoose)
      noSignal "clocked, clock visible, random schedule" 0.1 1 c
      d <- seeded 3 (chshReport n randomScheduleIO runTrialClockTight)
      noSignal "clocked, clock hidden, random schedule" 0 2 d

  , TestLabel "the cycling sampler signals under the fixed schedule" $ TestCase $ do
      let r = fixedRun (runTrialLHV uniformAll)
      signals "LHV uniformAll, fixed schedule" 0 ["Bob at B0"] r
      assertEqual "P(y=+ | A0,B0)" 0 (plusY (table r) A0 B0)
      assertEqual "P(y=+ | A1,B0)" 1 (plusY (table r) A1 B0)

  , TestLabel "a biased sampler of the legal type signals too" $ TestCase $ do
      signals "LHV biasPlus2Loophole 7 8" 3 ["Bob at B1"]
        (fixedRun (runTrialLHV (biasPlus2Loophole 7 8)))

  , TestLabel "the scheduler attack signals in its own run" $ TestCase $ do
      let r = fixedRun runTrialClockLoose
      signals "clocked, clock visible, fixed schedule" 4 ["Bob at B1"] r
      assertEqual "P(y=+ | A0,B1)" 1 (plusY (table r) A0 B1)
      assertEqual "P(y=+ | A1,B1)" 0 (plusY (table r) A1 B1)

  , TestLabel "superdeterminism signals in its own run, under both schedules" $
    TestCase $ do
      let r = runIdentity (reportSuperdet n fixedSchedule cheatLam)
      signals "cheatLam, fixed schedule" 4 ["Bob at B1"] r
      assertEqual "P(y=+ | A0,B1)" 1 (plusY (table r) A0 B1)
      assertEqual "P(y=+ | A1,B1)" 0 (plusY (table r) A1 B1)
      s <- seeded 4 (reportSuperdet n randomScheduleIO cheatLam)
      signals "cheatLam, random schedule" 4 ["Bob at B1"] s

  , TestLabel "a sampler that sees the settings can still be no-signaling" $ TestCase $ do
      ns <- seeded 10 (reportSuperdet n randomScheduleIO cheatNS)
      noSignal "cheatNS, random schedule" 0 4 ns

  , TestLabel "the shared state signals" $ TestCase $
      signals "shared state, fixed schedule" 4 ["Bob at B1"] (fixedRun runTrialState)

  , TestLabel "quantum runs are no-signaling, near the Tsirelson value" $ TestCase $ do
      q <- seeded 5 (chshReport n fixedSchedule runTrialQuantum)
      noSignal "quantum, fixed schedule" 0.06 (2 * sqrt 2) q
      q' <- seeded 6 (chshReport n randomScheduleIO runTrialQuantum)
      noSignal "quantum, random schedule" 0.06 (2 * sqrt 2) q'
      assertBool "every marginal is near 1/2"
        (and [ abs (freq (table q) a b p - 0.5) < 0.03
             | (a, b) <- contexts
             , p <- [\(x, _) -> x == Plus, \(_, y) -> y == Plus] ])

  , TestLabel "the quantum boxes' joint answer has their local answers as marginals" $
    TestCase $ do
      let states  = [ maximallyEntangled, entangled (pi / 8), normalize [1, 0, 0, 0]
                    , normalize [0, 1, -1, 0], normalize [3, 1, -2, 5] ]
          close u v = abs (u - v) < 1e-12
          sign x = if x == Plus then 1 else -1
          -- Alice's outcome x, then Bob's outcome y in the state x leaves
          -- (an outcome of probability 0 never happens, and leaves no state)
          joint psi a b x y
            | px == 0   = 0
            | otherwise = px * probability (measB b y) (collapse (measA a x) psi)
            where px = probability (measA a x) psi
          -- the same pair, with Bob's box first
          jointBA psi a b x y
            | qy == 0   = 0
            | otherwise = qy * probability (measA a x) (collapse (measB b y) psi)
            where qy = probability (measB b y) psi
      assertBool "the joint answer has the probabilities of the Born rule on the pair"
        (and [ close (joint psi a b x y)
                     (probability (projector (observableA a) x >< projector (observableB b) y) psi)
             | psi <- states, (a, b) <- contexts, (x, y) <- outcomePairs ])
      assertBool "the joint answer does not depend on which box measures first"
        (and [ close (joint psi a b x y) (jointBA psi a b x y)
             | psi <- states, (a, b) <- contexts, (x, y) <- outcomePairs ])
      assertBool "averaged over Alice's outcome, Bob's answer is as on his own"
        (and [ close (sum [ joint psi a b x Plus | x <- every ])
                     (probability (measB b Plus) psi)
             | psi <- states, (a, b) <- contexts ])
      assertBool "the correlation <psi| A (x) B |psi> is the average of x y"
        (and [ close (sum [ sign x * sign y * joint psi a b x y | (x, y) <- outcomePairs ])
                     (correlation psi a b)
             | psi <- states, (a, b) <- contexts ])
      assertBool "|00> + |11> has the correlation 1/sqrt 2, but -1/sqrt 2 in (A1, B1)"
        (and [ close (correlation maximallyEntangled a b)
                     ((if (a, b) == (A1, B1) then negate else id) (1 / sqrt 2))
             | (a, b) <- contexts ])

  , TestLabel "the boxes are dual: with Bob's first, a run does not signal, and has the same CHSH value" $
    TestCase $ do
      let bobFirst psi = do
            (a, b) <- fixedSchedule
            (x, y) <- runTrialSource psi (do { y <- nonlocalB b; x <- nonlocalA a; pure (x, y) })
            pure (Record a b x y)
      r <- seeded 31 (report n (bobFirst maximallyEntangled))
      noSignal "quantum, Bob's box first" 0.06 (2 * sqrt 2) r
      let psi = entangled (pi / 8)
      r' <- seeded 33 (report n (bobFirst psi))
      noSignal "quantum at pi/8, Bob's box first" 0.06 (1 + sqrt 2) r'
      near "P(x=+ | A0, B0)" 0.02 (probability (measA A0 Plus) psi)
           (freq (table r') A0 B0 (\(x, _) -> x == Plus))
      near "P(y=+ | A1, B1)" 0.02 (probability (measB B1 Plus) psi) (plusY (table r') A1 B1)

  , TestLabel "where a write sits changes no run: the boxes staged the other way give the same records" $
    TestCase $ do
      -- run on its own, a computation that collapses the state answers
      -- as the local response that leaves it alone: the membrane drops
      -- the state in which a trial ends
      let alone m psi = seeded 21 (replicateM 2000 (evalStateT (unQuantum m) psi))
      same <- forM [ (psi, a, b) | psi <- [maximallyEntangled, entangled (pi / 8)]
                                 , a <- [A0, A1], b <- [B0, B1] ] $ \(psi, a, b) -> do
        x  <- alone (localA a) psi
        x' <- alone (nonlocalA a) psi
        y  <- alone (localB b) psi
        y' <- alone (nonlocalB b) psi
        pure (x == x' && y == y')
      assertBool "run on its own, nonlocalA a and nonlocalB b answer as localA a and localB b, draw for draw"
        (and same)
      let recordsIO :: TrialModel t => Int -> RunTrial IO t -> IO [Record]
          recordsIO s m = seeded s (experiment n (trial fixedSchedule (blind m)))
          recordsId :: TrialModel t => RunTrial Identity t -> [Record]
          recordsId m = runIdentity (experiment n (trial fixedSchedule (blind m)))
      q <- recordsIO 5 runTrialQuantum
      c <- recordsIO 5 (runTrialCollapsing maximallyEntangled)
      assertBool "the quantum boxes with local responses that collapse and the default jointAB" (q == c)
      assertBool "the PR box from a hidden state with local responses that only read and an overridden jointAB"
        (and [ recordsId (runTrialPRHiddenState s) == recordsId (runTrialReadOnlyPR s)
             | s <- [uniformAll, plus2] ])
      assertBool "the Bell boxes from a hidden state with local responses that only read and an overridden jointAB"
        (and [ recordsId (runTrialBellHiddenState s) == recordsId (runTrialReadOnlyBell s)
             | s <- [uniformAll, uniformBlocks] ])

  , TestLabel "cos t |00> + sin t |11> has CHSH sqrt 2 (1 + sin 2t), and 2 sqrt 2 at t = pi/4" $
    TestCase $ do
      mapM_ (\k -> let t = fromIntegral k * pi / 16 in
                   near ("CHSH at t = " ++ show k ++ " pi/16") 1e-12
                        (sqrt 2 * (1 + sin (2 * t))) (chshOf (correlation (entangled t))))
            [0 .. 8 :: Int]
      assertBool "entangled (pi/4) is |00> + |11>, normalized"
        (and (zipWith (\u v -> abs (u - v) < 1e-15) (entangled (pi / 4)) maximallyEntangled))

  , TestLabel "with the pair at t = pi/8, each marginal follows its own setting only" $
    TestCase $ do
      let psi = entangled (pi / 8)
          exact = chshOf (correlation psi)
      near "the exact CHSH value at pi/8" 1e-12 (1 + sqrt 2) exact
      q <- seeded 14 (chshReport n fixedSchedule (runTrialSource psi))
      noSignal "quantum, the pair at pi/8" 0.06 exact q
      let plusX a b = freq (table q) a b (\(x, _) -> x == Plus)
      near "P(x=+ | A0, B0)" 0.02 (probability (measA A0 Plus) psi) (plusX A0 B0)
      near "P(x=+ | A1, B1)" 0.02 (probability (measA A1 Plus) psi) (plusX A1 B1)
      near "P(y=+ | A1, B0)" 0.02 (probability (measB B0 Plus) psi) (plusY (table q) A1 B0)
      near "P(y=+ | A0, B1)" 0.02 (probability (measB B1 Plus) psi) (plusY (table q) A0 B1)

  , TestLabel "PR runs are no-signaling at the algebraic maximum" $ TestCase $ do
      p <- seeded 7 (chshReport n fixedSchedule runTrialPR)
      noSignal "PR box, fixed schedule" 0 4 p
      p' <- seeded 8 (chshReport n randomScheduleIO runTrialPR)
      noSignal "PR box, random schedule" 0 4 p'

  , TestLabel "the PR constraint keeps two pairs per context; on biased coins it still reaches 4, and signals" $
    TestCase $ do
      mapM_ (\(a, b) -> do
               let kept = filter (prConstraint a b) outcomePairs
               assertEqual "the pairs that meet it" 2 (length kept)
               assertEqual "Alice answers Plus once" 1 (length (filter ((== Plus) . fst) kept))
               assertEqual "Bob answers Plus once" 1 (length (filter ((== Plus) . snd) kept)))
            contexts
      let biased = do
            (a, b) <- fixedSchedule
            (x, y) <- runTrialPR (PR (liftA2 (,) (coin 0.75) (coin 0.75) `suchThat` prConstraint a b))
            pure (Record a b x y)
      r <- seeded 44 (report n biased)
      near "CHSH" 1e-9 4 (chshValue r)
      assertEqual "violated conditions" ["Alice at A1", "Bob at B1"] (signaling r)

  , TestLabel "every sampler runs as in revision 3, table for table" $ TestCase $ do
      let fixedLHV :: String -> OldSampler Identity -> Sampler Identity -> Assertion
          fixedLHV what o s = sameRun what (runIdentity (oldLHV fixedSchedule o))
                                           (runIdentity (newLHV fixedSchedule s))
      fixedLHV "plus2" oldPlus2 plus2
      fixedLHV "minus2" oldMinus2 minus2
      fixedLHV "uniformAll" oldUniformAll uniformAll
      fixedLHV "altExtrema" oldAltExtrema altExtrema
      fixedLHV "biasPlus2Loophole 7 8" (oldBiasPlus2Loophole 7 8) (biasPlus2Loophole 7 8)
      fixedLHV "biasPlus2Blocks 7 8" (oldBiasPlus2Blocks 7 8) (biasPlus2Blocks 7 8)
      u  <- seeded 1 (oldLHV randomScheduleIO oldUniformAll)
      u' <- seeded 1 (newLHV randomScheduleIO uniformAll)
      sameRun "uniformAll, random schedule" u u'
      b  <- seeded 12 (oldLHV fixedSchedule (oldBiasedPlus2IO 0.75))
      b' <- seeded 12 (newLHV fixedSchedule (biasedPlus2IO 0.75))
      sameRun "biasedPlus2IO 0.75" b b'
      let fixedPR what o s =
            sameRun what (runIdentity (report n (oldTrial fixedSchedule (oldRunTrialPRHiddenState o))))
                         (fixedRun (runTrialPRHiddenState s))
      fixedPR "PR hidden state, uniformAll" oldUniformAll uniformAll
      fixedPR "PR hidden state, plus2" oldPlus2 plus2
      h  <- seeded 11 (report n (oldTrial randomScheduleIO (oldRunTrialPRHiddenState oldUniformAll)))
      h' <- seeded 11 (chshReport n randomScheduleIO (runTrialPRHiddenState uniformAll))
      sameRun "PR hidden state, uniformAll, random schedule" h h'

  , TestLabel "superdeterminism runs through the common trial as it ran through its own" $
    TestCase $ do
      sameRun "cheatLam, fixed schedule"
        (runIdentity (report n (oldTrialSuperdet fixedSchedule oldCheatLam)))
        (runIdentity (reportSuperdet n fixedSchedule cheatLam))
      sameRun "legalAllPlus, fixed schedule"
        (runIdentity (report n (oldTrialSuperdet fixedSchedule oldLegalAllPlus)))
        (runIdentity (reportSuperdet n fixedSchedule legalAllPlus))
      c  <- seeded 4 (report n (oldTrialSuperdet randomScheduleIO oldCheatLam))
      c' <- seeded 4 (reportSuperdet n randomScheduleIO cheatLam)
      sameRun "cheatLam, random schedule" c c'
      d  <- seeded 10 (report n (oldTrialSuperdet randomScheduleIO oldCheatNS))
      d' <- seeded 10 (reportSuperdet n randomScheduleIO cheatNS)
      sameRun "cheatNS, random schedule" d d'

  , TestLabel "a legal sampler is a bad one that ignores the settings" $ TestCase $ do
      let check :: String -> Sampler Identity -> Assertion
          check what samp =
            sameRun what (runIdentity (reportSuperdet n fixedSchedule (const samp)))
                         (fixedRun (runTrialLHV samp))
      check "plus2" plus2
      check "uniformAll" uniformAll
      check "biasPlus2Loophole 7 8" (biasPlus2Loophole 7 8)
      r  <- seeded 1 (reportSuperdet n randomScheduleIO (const uniformAll))
      r' <- seeded 1 (chshReport n randomScheduleIO (runTrialLHV uniformAll))
      sameRun "uniformAll, random schedule" r r'

  , TestLabel "the submission's superdeterministic membrane is an LHV membrane that re-runs the schedule" $
    TestCase $ do
      sameRun "fixed schedule"
        (fixedRun (oldRunTrialSuperdet fixedSchedule oldCheatLam))
        (fixedRun (runTrialLHV (peek fixedSchedule cheatLam)))
      o  <- seeded 4 (chshReport n randomScheduleIO (oldRunTrialSuperdet randomScheduleIO oldCheatLam))
      o' <- seeded 4 (chshReport n randomScheduleIO (runTrialLHV (peek randomScheduleIO cheatLam)))
      sameRun "random schedule" o o'

  , TestLabel "through the shared step, a sampler of the legal type sees the settings" $
    TestCase $ do
      let r = fixedRun (runTrialLHV (peek fixedSchedule cheatLam))
      signals "peek fixedSchedule cheatLam, fixed schedule" 4 ["Bob at B1"] r
      -- a schedule that does not read the step: the peeked settings
      -- are not the trial's, and the cheat is gone ...
      p <- seeded 4 (chshReport n randomScheduleIO (runTrialLHV (peek randomScheduleIO cheatLam)))
      noSignal "peek randomScheduleIO cheatLam, random schedule" 0.1 2 p
      -- ... while the bad sampler, handed the trial's settings, keeps it
      q <- seeded 4 (reportSuperdet n randomScheduleIO cheatLam)
      signals "cheatLam, random schedule" 4 ["Bob at B1"] q

  , TestLabel "a sampler that cannot read the step does not follow the fixed schedule" $
    TestCase $ do
      f <- seeded 13 (chshReport n fixedSchedule (runTrialLHV (fresh uniformIO)))
      noSignal "fresh uniformIO, fixed schedule" 0.1 0 f
      signals "uniformAll, fixed schedule" 0 ["Bob at B0"] (fixedRun (runTrialLHV uniformAll))

  , TestLabel "the PR hidden state is no-signaling for the uniform sampler only" $
    TestCase $ do
      noSignal "PR hidden state, uniformAll, fixed schedule" 0 4
        (fixedRun (runTrialPRHiddenState uniformAll))
      h <- seeded 11 (chshReport n randomScheduleIO (runTrialPRHiddenState uniformAll))
      noSignal "PR hidden state, uniformAll, random schedule" 0 4 h
      signals "PR hidden state, plus2, fixed schedule" 4 ["Bob at B1"]
        (fixedRun (runTrialPRHiddenState plus2))

  , TestLabel "the Bell hidden state gives the Bell table when every context meets a uniform λ" $
    TestCase $ do
      -- 80000 trials: each context meets each of the 16 strategies
      -- 1250 times under uniformBlocks
      let r = runIdentity (chshReport 80000 fixedSchedule (runTrialBellHiddenState uniformBlocks))
          bell = [ [10000, 0, 0, 10000], [7500, 2500, 2500, 7500]
                 , [7500, 2500, 2500, 7500], [2500, 7500, 7500, 2500] ]
      noSignal "Bell hidden state, uniformBlocks, fixed schedule" 0 2.5 r
      assertEqual "the Bell table, count for count" bell
        [ [ numTrials (table r) a b (== xy) | xy <- outcomePairs ] | (a, b) <- contexts ]
      h <- seeded 15 (chshReport n randomScheduleIO (runTrialBellHiddenState uniformAll))
      noSignal "Bell hidden state, uniformAll, random schedule" 0.06 2.5 h
      -- the cycling sampler fixes Bob's entries, hence the coins, with the context
      noSignal "Bell hidden state, uniformAll, fixed schedule: the PR box" 0 4
        (fixedRun (runTrialBellHiddenState uniformAll))

  , TestLabel "the Bell boxes are dual: with Bob's first, a uniform λ gives the same table" $
    TestCase $ do
      let bobFirst = do
            (a, b) <- fixedSchedule
            (x, y) <- runTrialBellHiddenState uniformBlocks
                        (do { y <- localB b; x <- localA a; pure (x, y) })
            pure (Record a b x y)
          aliceRun = runIdentity (chshReport 80000 fixedSchedule (runTrialBellHiddenState uniformBlocks))
          bobRun   = runIdentity (report 80000 bobFirst)
      noSignal "Bell hidden state, Bob's box first" 0 2.5 bobRun
      assertBool "the two orders give the same table, count for count" (table aliceRun == table bobRun)

  , TestLabel "|00> + |11>, measured with Z or (Z + sqrt 3 X)/2 and Z or (Z - sqrt 3 X)/2, gives the Bell table" $
    TestCase $ do
      let turned s = scale (1 / 2) (add pauliZ (scale (s * sqrt 3) pauliX))
          agree oa ob = sum [ probability (projector oa x >< projector ob x) maximallyEntangled
                            | x <- [Plus, Minus] ]
      assertBool "they agree with probabilities 1, 3/4, 3/4 and 1/4"
        (and (zipWith (\u v -> abs (u - v) < 1e-12)
                [ agree oa ob | oa <- [pauliZ, turned 1], ob <- [pauliZ, turned (-1)] ]
                [1, 0.75, 0.75, 0.25]))
  ]

main :: IO ()
main = do
  result <- runTestTT tests
  unless (errors result == 0 && failures result == 0) exitFailure

